Abelian Z-theory: NLSM amplitudes and alpha'-corrections from the open string

In this paper we derive the tree-level S-matrix of the effective theory of Goldstone bosons known as the non-linear sigma model (NLSM) from string theory. This novel connection relies on a recent realization of tree-level open-superstring S-matrix predictions as a double copy of super-Yang-Mills theory with Z-theory --- the collection of putative scalar effective field theories encoding all the alpha'-dependence of the open superstring. Here we identify the color-ordered amplitudes of the NLSM as the low-energy limit of abelian Z-theory. This realization also provides natural higher-derivative corrections to the NLSM amplitudes arising from higher powers of alpha' in the abelian Z-theory amplitudes, and through double copy also to Born-Infeld and Volkov-Akulov theories. The Kleiss-Kuijf and Bern-Carrasco-Johansson relations obeyed by Z-theory amplitudes thereby apply to all alpha'-corrections of the NLSM. As such we naturally obtain a cubic-graph parameterization for the abelian Z-theory predictions whose kinematic numerators obey the duality between color and kinematics to all orders in alpha'.

==> anc/Nx6alpha6-new.txt <==

   N2345 =

       + Pi^6 * (
          - 1/12*s12*s23*s34*s45^3
          - 1/12*s12*s23*s34*s35*s45^2
          - 1/12*s12*s23*s34*s35^2*s45
          - 1/12*s12*s23*s34*s35^3
          - 1/12*s12*s23*s34^2*s45^2
          + 1/12*s12*s23*s34^2*s35^2
          - 1/12*s12*s23*s34^3*s45
          - 1/12*s12*s23*s34^3*s35
          - 1/4*s12*s23*s25*s34*s45^2
          - 1/6*s12*s23*s25*s34*s35*s45
          - 1/12*s12*s23*s25*s34*s35^2
          + 1/6*s12*s23*s25*s34^2*s35
          - 1/12*s12*s23*s25*s34^3
          - 1/4*s12*s23*s25^2*s34*s45
          - 1/12*s12*s23*s25^2*s34*s35
          + 1/12*s12*s23*s25^2*s34^2
          - 1/12*s12*s23*s25^3*s34
          - 1/12*s12*s23*s24*s45^3
          + 1/12*s12*s23*s24*s35*s45^2
          + 1/12*s12*s23*s24*s35^2*s45
          - 1/12*s12*s23*s24*s35^3
          + 1/6*s12*s23*s24*s34*s35*s45
          + 1/6*s12*s23*s24*s34*s35^2
          - 1/12*s12*s23*s24*s34^2*s45
          - 1/12*s12*s23*s24*s34^2*s35
          - 1/12*s12*s23*s24*s25*s45^2
          + 1/6*s12*s23*s24*s25*s35*s45
          - 1/12*s12*s23*s24*s25*s35^2
          + 1/6*s12*s23*s24*s25*s34*s45
          + 1/3*s12*s23*s24*s25*s34*s35
          - 1/12*s12*s23*s24*s25*s34^2
          - 1/12*s12*s23*s24*s25^2*s45
          - 1/12*s12*s23*s24*s25^2*s35
          + 1/6*s12*s23*s24*s25^2*s34
          - 1/12*s12*s23*s24*s25^3
          - 1/12*s12*s23*s24^2*s45^2
          + 1/12*s12*s23*s24^2*s35^2
          - 1/12*s12*s23*s24^2*s34*s45
          - 1/12*s12*s23*s24^2*s34*s35
          + 1/6*s12*s23*s24^2*s25*s35
          - 1/12*s12*s23*s24^2*s25*s34
          + 1/12*s12*s23*s24^2*s25^2
          - 1/12*s12*s23*s24^3*s45
          - 1/12*s12*s23*s24^3*s35
          - 1/12*s12*s23*s24^3*s25
          - 1/12*s12*s23^2*s34*s45^2
          - 1/6*s12*s23^2*s34*s35*s45
          - 1/12*s12*s23^2*s34*s35^2
          - 1/12*s12*s23^2*s34^2*s45
          - 1/12*s12*s23^2*s34^2*s35
          - 1/12*s12*s23^2*s25*s34^2
          + 1/12*s12*s23^2*s25^2*s34
          + 1/12*s12*s23^2*s24*s45^2
          - 1/12*s12*s23^2*s24*s35^2
          + 1/6*s12*s23^2*s24*s25*s45
          + 1/12*s12*s23^2*s24*s25^2
          + 1/12*s12*s23^2*s24^2*s45
          + 1/12*s12*s23^2*s24^2*s35
          + 1/12*s12*s23^2*s24^2*s25
          - 1/12*s12*s23^3*s34*s45
          - 1/12*s12*s23^3*s34*s35
          - 1/12*s12*s23^3*s25*s34
          - 1/12*s12*s23^3*s24*s45
          - 1/12*s12*s23^3*s24*s35
          - 1/12*s12*s23^3*s24*s25
          - 1/12*s12*s15*s23*s34*s45^2
          - 1/6*s12*s15*s23*s34*s35*s45
          - 1/4*s12*s15*s23*s34*s35^2
          + 1/6*s12*s15*s23*s34^2*s35
          - 1/12*s12*s15*s23*s34^3
          - 1/6*s12*s15*s23*s25*s34*s45
          - 1/6*s12*s15*s23*s25*s34*s35
          + 1/6*s12*s15*s23*s25*s34^2
          - 1/12*s12*s15*s23*s25^2*s34
          - 1/4*s12*s15*s23*s24*s45^2
          - 1/6*s12*s15*s23*s24*s35*s45
          - 1/4*s12*s15*s23*s24*s35^2
          + 1/6*s12*s15*s23*s24*s34*s45
          + 1/3*s12*s15*s23*s24*s34*s35
          - 1/12*s12*s15*s23*s24*s34^2
          - 1/6*s12*s15*s23*s24*s25*s45
          - 1/6*s12*s15*s23*s24*s25*s35
          + 1/3*s12*s15*s23*s24*s25*s34
          - 1/12*s12*s15*s23*s24*s25^2
          + 1/6*s12*s15*s23*s24^2*s35
          - 1/12*s12*s15*s23*s24^2*s34
          + 1/6*s12*s15*s23*s24^2*s25
          - 1/12*s12*s15*s23*s24^3
          - 1/12*s12*s15*s23^2*s34^2
          + 1/6*s12*s15*s23^2*s25*s34
          + 1/6*s12*s15*s23^2*s24*s45
          + 1/6*s12*s15*s23^2*s24*s25
          + 1/12*s12*s15*s23^2*s24^2
          - 1/12*s12*s15*s23^3*s34
          - 1/12*s12*s15*s23^3*s24
          - 1/12*s12*s15^2*s23*s34*s45
          - 1/4*s12*s15^2*s23*s34*s35
          + 1/12*s12*s15^2*s23*s34^2
          - 1/12*s12*s15^2*s23*s25*s34
          - 1/4*s12*s15^2*s23*s24*s45
          - 1/4*s12*s15^2*s23*s24*s35
          + 1/6*s12*s15^2*s23*s24*s34
          - 1/12*s12*s15^2*s23*s24*s25
          + 1/12*s12*s15^2*s23*s24^2
          + 1/12*s12*s15^2*s23^2*s34
          + 1/12*s12*s15^2*s23^2*s24
          - 1/12*s12*s15^3*s23*s34
          - 1/12*s12*s15^3*s23*s24
          - 1/12*s12*s14*s23*s45^3
          - 1/12*s12*s14*s23*s35*s45^2
          - 1/12*s12*s14*s23*s35^2*s45
          - 1/12*s12*s14*s23*s35^3
          - 1/6*s12*s14*s23*s34*s45^2
          + 1/6*s12*s14*s23*s34*s35^2
          - 1/4*s12*s14*s23*s34^2*s45
          - 1/4*s12*s14*s23*s34^2*s35
          + 1/12*s12*s14*s23*s25*s45^2
          + 1/6*s12*s14*s23*s25*s35*s45
          - 1/12*s12*s14*s23*s25*s35^2
          + 1/3*s12*s14*s23*s25*s34*s35
          - 1/4*s12*s14*s23*s25*s34^2
          + 1/12*s12*s14*s23*s25^2*s45
          - 1/12*s12*s14*s23*s25^2*s35
          + 1/6*s12*s14*s23*s25^2*s34
          - 1/12*s12*s14*s23*s25^3
          + 1/6*s12*s14*s23*s24*s35*s45
          + 1/6*s12*s14*s23*s24*s35^2
          - 1/6*s12*s14*s23*s24*s34*s45
          - 1/6*s12*s14*s23*s24*s34*s35
          + 1/6*s12*s14*s23*s24*s25*s45
          + 1/3*s12*s14*s23*s24*s25*s35
          - 1/6*s12*s14*s23*s24*s25*s34
          + 1/6*s12*s14*s23*s24*s25^2
          - 1/12*s12*s14*s23*s24^2*s45
          - 1/12*s12*s14*s23*s24^2*s35
          - 1/12*s12*s14*s23*s24^2*s25
          + 1/12*s12*s14*s23^2*s45^2
          - 1/12*s12*s14*s23^2*s35^2
          + 1/6*s12*s14*s23^2*s25*s45
          + 1/12*s12*s14*s23^2*s25^2
          + 1/6*s12*s14*s23^2*s24*s45
          + 1/6*s12*s14*s23^2*s24*s35
          + 1/6*s12*s14*s23^2*s24*s25
          - 1/12*s12*s14*s23^3*s45
          - 1/12*s12*s14*s23^3*s35
          - 1/12*s12*s14*s23^3*s25
          - 1/12*s12*s14*s15*s23*s45^2
          - 1/6*s12*s14*s15*s23*s35*s45
          - 1/4*s12*s14*s15*s23*s35^2
          + 1/3*s12*s14*s15*s23*s34*s35
          - 1/4*s12*s14*s15*s23*s34^2
          + 1/6*s12*s14*s15*s23*s25*s45
          - 1/6*s12*s14*s15*s23*s25*s35
          + 1/3*s12*s14*s15*s23*s25*s34
          - 1/12*s12*s14*s15*s23*s25^2
          + 1/6*s12*s14*s15*s23*s24*s45
          + 1/3*s12*s14*s15*s23*s24*s35
          - 1/6*s12*s14*s15*s23*s24*s34
          + 1/3*s12*s14*s15*s23*s24*s25
          - 1/12*s12*s14*s15*s23*s24^2
          + 1/6*s12*s14*s15*s23^2*s45
          + 1/6*s12*s14*s15*s23^2*s25
          + 1/6*s12*s14*s15*s23^2*s24
          - 1/12*s12*s14*s15*s23^3
          - 1/12*s12*s14*s15^2*s23*s45
          - 1/4*s12*s14*s15^2*s23*s35
          + 1/6*s12*s14*s15^2*s23*s34
          - 1/12*s12*s14*s15^2*s23*s25
          + 1/6*s12*s14*s15^2*s23*s24
          + 1/12*s12*s14*s15^2*s23^2
          - 1/12*s12*s14*s15^3*s23
          - 1/12*s12*s14^2*s23*s45^2
          + 1/12*s12*s14^2*s23*s35^2
          - 1/4*s12*s14^2*s23*s34*s45
          - 1/4*s12*s14^2*s23*s34*s35
          + 1/6*s12*s14^2*s23*s25*s35
          - 1/4*s12*s14^2*s23*s25*s34
          + 1/12*s12*s14^2*s23*s25^2
          - 1/12*s12*s14^2*s23*s24*s45
          - 1/12*s12*s14^2*s23*s24*s35
          - 1/12*s12*s14^2*s23*s24*s25
          + 1/12*s12*s14^2*s23^2*s45
          + 1/12*s12*s14^2*s23^2*s35
          + 1/12*s12*s14^2*s23^2*s25
          + 1/6*s12*s14^2*s15*s23*s35
          - 1/4*s12*s14^2*s15*s23*s34
          + 1/6*s12*s14^2*s15*s23*s25
          - 1/12*s12*s14^2*s15*s23*s24
          + 1/12*s12*s14^2*s15*s23^2
          + 1/12*s12*s14^2*s15^2*s23
          - 1/12*s12*s14^3*s23*s45
          - 1/12*s12*s14^3*s23*s35
          - 1/12*s12*s14^3*s23*s25
          - 1/12*s12*s14^3*s15*s23
          - 1/12*s12*s13*s34*s45^3
          - 1/12*s12*s13*s34*s35*s45^2
          - 1/12*s12*s13*s34*s35^2*s45
          - 1/12*s12*s13*s34*s35^3
          - 1/12*s12*s13*s34^2*s45^2
          + 1/12*s12*s13*s34^2*s35^2
          - 1/12*s12*s13*s34^3*s45
          - 1/12*s12*s13*s34^3*s35
          - 1/12*s12*s13*s25*s34*s45^2
          + 1/6*s12*s13*s25*s34*s35*s45
          + 1/12*s12*s13*s25*s34*s35^2
          + 1/6*s12*s13*s25*s34^2*s35
          - 1/12*s12*s13*s25*s34^3
          - 1/12*s12*s13*s25^2*s34*s45
          + 1/12*s12*s13*s25^2*s34*s35
          + 1/12*s12*s13*s25^2*s34^2
          - 1/12*s12*s13*s25^3*s34
          - 1/12*s12*s13*s24*s45^3
          - 1/12*s12*s13*s24*s35*s45^2
          - 1/12*s12*s13*s24*s35^2*s45
          - 1/12*s12*s13*s24*s35^3
          + 1/6*s12*s13*s24*s34*s45^2
          + 1/3*s12*s13*s24*s34*s35*s45
          + 1/6*s12*s13*s24*s34*s35^2
          + 1/12*s12*s13*s24*s34^2*s45
          + 1/12*s12*s13*s24*s34^2*s35
          - 1/12*s12*s13*s24*s25*s45^2
          + 1/6*s12*s13*s24*s25*s35*s45
          + 1/12*s12*s13*s24*s25*s35^2
          + 1/3*s12*s13*s24*s25*s34*s45
          + 1/3*s12*s13*s24*s25*s34*s35
          + 1/12*s12*s13*s24*s25*s34^2
          - 1/12*s12*s13*s24*s25^2*s45
          + 1/12*s12*s13*s24*s25^2*s35
          + 1/6*s12*s13*s24*s25^2*s34
          - 1/12*s12*s13*s24*s25^3
          - 1/12*s12*s13*s24^2*s45^2
          + 1/12*s12*s13*s24^2*s35^2
          + 1/12*s12*s13*s24^2*s34*s45
          + 1/12*s12*s13*s24^2*s34*s35
          + 1/6*s12*s13*s24^2*s25*s35
          + 1/12*s12*s13*s24^2*s25*s34
          + 1/12*s12*s13*s24^2*s25^2
          - 1/12*s12*s13*s24^3*s45
          - 1/12*s12*s13*s24^3*s35
          - 1/12*s12*s13*s24^3*s25
          + 1/6*s12*s13*s23*s25*s34*s45
          + 1/6*s12*s13*s23*s25*s34*s35
          + 1/6*s12*s13*s23*s25^2*s34
          + 1/6*s12*s13*s23*s24*s45^2
          + 1/6*s12*s13*s23*s24*s35*s45
          + 1/6*s12*s13*s23*s24*s34*s45
          + 1/6*s12*s13*s23*s24*s34*s35
          + 1/3*s12*s13*s23*s24*s25*s45
          + 1/6*s12*s13*s23*s24*s25*s35
          + 1/6*s12*s13*s23*s24*s25*s34
          + 1/6*s12*s13*s23*s24*s25^2
          + 1/6*s12*s13*s23*s24^2*s45
          + 1/6*s12*s13*s23*s24^2*s35
          + 1/6*s12*s13*s23*s24^2*s25
          - 1/12*s12*s13*s23^2*s34*s45
          - 1/12*s12*s13*s23^2*s34*s35
          - 1/12*s12*s13*s23^2*s25*s34
          - 1/12*s12*s13*s23^2*s24*s45
          - 1/12*s12*s13*s23^2*s24*s35
          - 1/12*s12*s13*s23^2*s24*s25
          - 1/4*s12*s13*s15*s34*s45^2
          - 1/6*s12*s13*s15*s34*s35*s45
          - 1/12*s12*s13*s15*s34*s35^2
          + 1/6*s12*s13*s15*s34^2*s35
          - 1/12*s12*s13*s15*s34^3
          - 1/6*s12*s13*s15*s25*s34*s45
          + 1/6*s12*s13*s15*s25*s34*s35
          + 1/6*s12*s13*s15*s25*s34^2
          - 1/12*s12*s13*s15*s25^2*s34
          - 1/4*s12*s13*s15*s24*s45^2
          - 1/6*s12*s13*s15*s24*s35*s45
          - 1/12*s12*s13*s15*s24*s35^2
          + 1/3*s12*s13*s15*s24*s34*s45
          + 1/3*s12*s13*s15*s24*s34*s35
          + 1/12*s12*s13*s15*s24*s34^2
          - 1/6*s12*s13*s15*s24*s25*s45
          + 1/6*s12*s13*s15*s24*s25*s35
          + 1/3*s12*s13*s15*s24*s25*s34
          - 1/12*s12*s13*s15*s24*s25^2
          + 1/6*s12*s13*s15*s24^2*s35
          + 1/12*s12*s13*s15*s24^2*s34
          + 1/6*s12*s13*s15*s24^2*s25
          - 1/12*s12*s13*s15*s24^3
          + 1/6*s12*s13*s15*s23*s34*s45
          + 1/6*s12*s13*s15*s23*s34*s35
          + 1/3*s12*s13*s15*s23*s25*s34
          + 1/3*s12*s13*s15*s23*s24*s45
          + 1/6*s12*s13*s15*s23*s24*s35
          + 1/6*s12*s13*s15*s23*s24*s34
          + 1/3*s12*s13*s15*s23*s24*s25
          + 1/6*s12*s13*s15*s23*s24^2
          - 1/12*s12*s13*s15*s23^2*s34
          - 1/12*s12*s13*s15*s23^2*s24
          - 1/4*s12*s13*s15^2*s34*s45
          - 1/12*s12*s13*s15^2*s34*s35
          + 1/12*s12*s13*s15^2*s34^2
          - 1/12*s12*s13*s15^2*s25*s34
          - 1/4*s12*s13*s15^2*s24*s45
          - 1/12*s12*s13*s15^2*s24*s35
          + 1/6*s12*s13*s15^2*s24*s34
          - 1/12*s12*s13*s15^2*s24*s25
          + 1/12*s12*s13*s15^2*s24^2
          + 1/6*s12*s13*s15^2*s23*s34
          + 1/6*s12*s13*s15^2*s23*s24
          - 1/12*s12*s13*s15^3*s34
          - 1/12*s12*s13*s15^3*s24
          - 1/12*s12*s13*s14*s45^3
          + 1/12*s12*s13*s14*s35*s45^2
          + 1/12*s12*s13*s14*s35^2*s45
          - 1/12*s12*s13*s14*s35^3
          + 1/6*s12*s13*s14*s34*s35*s45
          + 1/6*s12*s13*s14*s34*s35^2
          - 1/12*s12*s13*s14*s34^2*s45
          - 1/12*s12*s13*s14*s34^2*s35
          + 1/12*s12*s13*s14*s25*s45^2
          + 1/2*s12*s13*s14*s25*s35*s45
          + 1/12*s12*s13*s14*s25*s35^2
          + 1/6*s12*s13*s14*s25*s34*s45
          + 1/3*s12*s13*s14*s25*s34*s35
          - 1/12*s12*s13*s14*s25*s34^2
          + 1/12*s12*s13*s14*s25^2*s45
          + 1/12*s12*s13*s14*s25^2*s35
          + 1/6*s12*s13*s14*s25^2*s34
          - 1/12*s12*s13*s14*s25^3
          + 1/6*s12*s13*s14*s24*s35*s45
          + 1/6*s12*s13*s14*s24*s35^2
          + 1/6*s12*s13*s14*s24*s34*s45
          + 1/6*s12*s13*s14*s24*s34*s35
          + 1/6*s12*s13*s14*s24*s25*s45
          + 1/3*s12*s13*s14*s24*s25*s35
          + 1/6*s12*s13*s14*s24*s25*s34
          + 1/6*s12*s13*s14*s24*s25^2
          - 1/12*s12*s13*s14*s24^2*s45
          - 1/12*s12*s13*s14*s24^2*s35
          - 1/12*s12*s13*s14*s24^2*s25
          + 1/6*s12*s13*s14*s23*s45^2
          + 1/6*s12*s13*s14*s23*s35*s45
          + 1/6*s12*s13*s14*s23*s34*s45
          + 1/6*s12*s13*s14*s23*s34*s35
          + 1/3*s12*s13*s14*s23*s25*s45
          + 1/6*s12*s13*s14*s23*s25*s35
          + 1/6*s12*s13*s14*s23*s25*s34
          + 1/6*s12*s13*s14*s23*s25^2
          + 1/3*s12*s13*s14*s23*s24*s45
          + 1/3*s12*s13*s14*s23*s24*s35
          + 1/3*s12*s13*s14*s23*s24*s25
          - 1/12*s12*s13*s14*s23^2*s45
          - 1/12*s12*s13*s14*s23^2*s35
          - 1/12*s12*s13*s14*s23^2*s25
          - 1/12*s12*s13*s14*s15*s45^2
          + 1/6*s12*s13*s14*s15*s35*s45
          - 1/12*s12*s13*s14*s15*s35^2
          + 1/6*s12*s13*s14*s15*s34*s45
          + 1/3*s12*s13*s14*s15*s34*s35
          - 1/12*s12*s13*s14*s15*s34^2
          + 1/6*s12*s13*s14*s15*s25*s45
          + 1/6*s12*s13*s14*s15*s25*s35
          + 1/3*s12*s13*s14*s15*s25*s34
          - 1/12*s12*s13*s14*s15*s25^2
          + 1/6*s12*s13*s14*s15*s24*s45
          + 1/3*s12*s13*s14*s15*s24*s35
          + 1/6*s12*s13*s14*s15*s24*s34
          + 1/3*s12*s13*s14*s15*s24*s25
          - 1/12*s12*s13*s14*s15*s24^2
          + 1/3*s12*s13*s14*s15*s23*s45
          + 1/6*s12*s13*s14*s15*s23*s35
          + 1/6*s12*s13*s14*s15*s23*s34
          + 1/3*s12*s13*s14*s15*s23*s25
          + 1/3*s12*s13*s14*s15*s23*s24
          - 1/12*s12*s13*s14*s15*s23^2
          - 1/12*s12*s13*s14*s15^2*s45
          - 1/12*s12*s13*s14*s15^2*s35
          + 1/6*s12*s13*s14*s15^2*s34
          - 1/12*s12*s13*s14*s15^2*s25
          + 1/6*s12*s13*s14*s15^2*s24
          + 1/6*s12*s13*s14*s15^2*s23
          - 1/12*s12*s13*s14*s15^3
          - 1/12*s12*s13*s14^2*s45^2
          + 1/12*s12*s13*s14^2*s35^2
          - 1/12*s12*s13*s14^2*s34*s45
          - 1/12*s12*s13*s14^2*s34*s35
          + 1/6*s12*s13*s14^2*s25*s35
          - 1/12*s12*s13*s14^2*s25*s34
          + 1/12*s12*s13*s14^2*s25^2
          - 1/12*s12*s13*s14^2*s24*s45
          - 1/12*s12*s13*s14^2*s24*s35
          - 1/12*s12*s13*s14^2*s24*s25
          + 1/6*s12*s13*s14^2*s23*s45
          + 1/6*s12*s13*s14^2*s23*s35
          + 1/6*s12*s13*s14^2*s23*s25
          + 1/6*s12*s13*s14^2*s15*s35
          - 1/12*s12*s13*s14^2*s15*s34
          + 1/6*s12*s13*s14^2*s15*s25
          - 1/12*s12*s13*s14^2*s15*s24
          + 1/6*s12*s13*s14^2*s15*s23
          + 1/12*s12*s13*s14^2*s15^2
          - 1/12*s12*s13*s14^3*s45
          - 1/12*s12*s13*s14^3*s35
          - 1/12*s12*s13*s14^3*s25
          - 1/12*s12*s13*s14^3*s15
          - 1/12*s12*s13^2*s34*s45^2
          - 1/6*s12*s13^2*s34*s35*s45
          - 1/12*s12*s13^2*s34*s35^2
          - 1/12*s12*s13^2*s34^2*s45
          - 1/12*s12*s13^2*s34^2*s35
          - 1/12*s12*s13^2*s25*s34^2
          + 1/12*s12*s13^2*s25^2*s34
          + 1/12*s12*s13^2*s24*s45^2
          - 1/12*s12*s13^2*s24*s35^2
          + 1/6*s12*s13^2*s24*s25*s45
          + 1/12*s12*s13^2*s24*s25^2
          + 1/12*s12*s13^2*s24^2*s45
          + 1/12*s12*s13^2*s24^2*s35
          + 1/12*s12*s13^2*s24^2*s25
          - 1/12*s12*s13^2*s23*s34*s45
          - 1/12*s12*s13^2*s23*s34*s35
          - 1/12*s12*s13^2*s23*s25*s34
          - 1/12*s12*s13^2*s23*s24*s45
          - 1/12*s12*s13^2*s23*s24*s35
          - 1/12*s12*s13^2*s23*s24*s25
          - 1/12*s12*s13^2*s15*s34^2
          + 1/6*s12*s13^2*s15*s25*s34
          + 1/6*s12*s13^2*s15*s24*s45
          + 1/6*s12*s13^2*s15*s24*s25
          + 1/12*s12*s13^2*s15*s24^2
          - 1/12*s12*s13^2*s15*s23*s34
          - 1/12*s12*s13^2*s15*s23*s24
          + 1/12*s12*s13^2*s15^2*s34
          + 1/12*s12*s13^2*s15^2*s24
          + 1/12*s12*s13^2*s14*s45^2
          - 1/12*s12*s13^2*s14*s35^2
          + 1/6*s12*s13^2*s14*s25*s45
          + 1/12*s12*s13^2*s14*s25^2
          + 1/6*s12*s13^2*s14*s24*s45
          + 1/6*s12*s13^2*s14*s24*s35
          + 1/6*s12*s13^2*s14*s24*s25
          - 1/12*s12*s13^2*s14*s23*s45
          - 1/12*s12*s13^2*s14*s23*s35
          - 1/12*s12*s13^2*s14*s23*s25
          + 1/6*s12*s13^2*s14*s15*s45
          + 1/6*s12*s13^2*s14*s15*s25
          + 1/6*s12*s13^2*s14*s15*s24
          - 1/12*s12*s13^2*s14*s15*s23
          + 1/12*s12*s13^2*s14*s15^2
          + 1/12*s12*s13^2*s14^2*s45
          + 1/12*s12*s13^2*s14^2*s35
          + 1/12*s12*s13^2*s14^2*s25
          + 1/12*s12*s13^2*s14^2*s15
          - 1/12*s12*s13^3*s34*s45
          - 1/12*s12*s13^3*s34*s35
          - 1/12*s12*s13^3*s25*s34
          - 1/12*s12*s13^3*s24*s45
          - 1/12*s12*s13^3*s24*s35
          - 1/12*s12*s13^3*s24*s25
          - 1/12*s12*s13^3*s15*s34
          - 1/12*s12*s13^3*s15*s24
          - 1/12*s12*s13^3*s14*s45
          - 1/12*s12*s13^3*s14*s35
          - 1/12*s12*s13^3*s14*s25
          - 1/12*s12*s13^3*s14*s15
          - 1/12*s12^2*s23*s34*s45^2
          - 1/6*s12^2*s23*s34*s35*s45
          - 1/12*s12^2*s23*s34*s35^2
          - 1/12*s12^2*s23*s34^2*s45
          - 1/12*s12^2*s23*s34^2*s35
          - 1/6*s12^2*s23*s25*s34*s45
          - 1/6*s12^2*s23*s25*s34*s35
          - 1/12*s12^2*s23*s25*s34^2
          - 1/12*s12^2*s23*s25^2*s34
          - 1/12*s12^2*s23*s24*s45^2
          - 1/6*s12^2*s23*s24*s35*s45
          - 1/12*s12^2*s23*s24*s35^2
          - 1/6*s12^2*s23*s24*s34*s45
          - 1/6*s12^2*s23*s24*s34*s35
          - 1/6*s12^2*s23*s24*s25*s45
          - 1/6*s12^2*s23*s24*s25*s35
          - 1/6*s12^2*s23*s24*s25*s34
          - 1/12*s12^2*s23*s24*s25^2
          - 1/12*s12^2*s23*s24^2*s45
          - 1/12*s12^2*s23*s24^2*s35
          - 1/12*s12^2*s23*s24^2*s25
          - 1/12*s12^2*s23^2*s34*s45
          - 1/12*s12^2*s23^2*s34*s35
          - 1/12*s12^2*s23^2*s25*s34
          - 1/12*s12^2*s23^2*s24*s45
          - 1/12*s12^2*s23^2*s24*s35
          - 1/12*s12^2*s23^2*s24*s25
          - 1/12*s12^2*s15*s23*s34^2
          - 1/6*s12^2*s15*s23*s24*s34
          - 1/12*s12^2*s15*s23*s24^2
          - 1/12*s12^2*s15*s23^2*s34
          - 1/12*s12^2*s15*s23^2*s24
          + 1/12*s12^2*s15^2*s23*s34
          + 1/12*s12^2*s15^2*s23*s24
          + 1/12*s12^2*s14*s23*s45^2
          - 1/12*s12^2*s14*s23*s35^2
          - 1/6*s12^2*s14*s23*s25*s35
          - 1/12*s12^2*s14*s23*s25^2
          - 1/12*s12^2*s14*s23^2*s45
          - 1/12*s12^2*s14*s23^2*s35
          - 1/12*s12^2*s14*s23^2*s25
          + 1/6*s12^2*s14*s15*s23*s45
          - 1/12*s12^2*s14*s15*s23^2
          + 1/12*s12^2*s14*s15^2*s23
          + 1/12*s12^2*s14^2*s23*s45
          + 1/12*s12^2*s14^2*s23*s35
          + 1/12*s12^2*s14^2*s23*s25
          + 1/12*s12^2*s14^2*s15*s23
          + 1/12*s12^2*s13*s34*s45^2
          + 1/6*s12^2*s13*s34*s35*s45
          + 1/12*s12^2*s13*s34*s35^2
          + 1/12*s12^2*s13*s34^2*s45
          + 1/12*s12^2*s13*s34^2*s35
          + 1/12*s12^2*s13*s25*s34^2
          - 1/12*s12^2*s13*s25^2*s34
          - 1/12*s12^2*s13*s24*s45^2
          + 1/12*s12^2*s13*s24*s35^2
          - 1/6*s12^2*s13*s24*s25*s45
          - 1/12*s12^2*s13*s24*s25^2
          - 1/12*s12^2*s13*s24^2*s45
          - 1/12*s12^2*s13*s24^2*s35
          - 1/12*s12^2*s13*s24^2*s25
          + 1/6*s12^2*s13*s15*s34*s45
          + 1/6*s12^2*s13*s15*s34*s35
          + 1/12*s12^2*s13*s15*s34^2
          + 1/6*s12^2*s13*s15*s24*s35
          - 1/12*s12^2*s13*s15*s24^2
          + 1/12*s12^2*s13*s15^2*s34
          + 1/12*s12^2*s13*s15^2*s24
          + 1/12*s12^2*s13*s14*s45^2
          + 1/6*s12^2*s13*s14*s35*s45
          + 1/12*s12^2*s13*s14*s35^2
          + 1/6*s12^2*s13*s14*s34*s45
          + 1/6*s12^2*s13*s14*s34*s35
          + 1/6*s12^2*s13*s14*s25*s34
          - 1/12*s12^2*s13*s14*s25^2
          + 1/6*s12^2*s13*s14*s15*s45
          + 1/6*s12^2*s13*s14*s15*s35
          + 1/6*s12^2*s13*s14*s15*s34
          + 1/12*s12^2*s13*s14*s15^2
          + 1/12*s12^2*s13*s14^2*s45
          + 1/12*s12^2*s13*s14^2*s35
          + 1/12*s12^2*s13*s14^2*s25
          + 1/12*s12^2*s13*s14^2*s15
          + 1/12*s12^2*s13^2*s34*s45
          + 1/12*s12^2*s13^2*s34*s35
          + 1/12*s12^2*s13^2*s25*s34
          + 1/12*s12^2*s13^2*s24*s45
          + 1/12*s12^2*s13^2*s24*s35
          + 1/12*s12^2*s13^2*s24*s25
          + 1/12*s12^2*s13^2*s15*s34
          + 1/12*s12^2*s13^2*s15*s24
          + 1/12*s12^2*s13^2*s14*s45
          + 1/12*s12^2*s13^2*s14*s35
          + 1/12*s12^2*s13^2*s14*s25
          + 1/12*s12^2*s13^2*s14*s15
          - 1/12*s12^3*s23*s34*s45
          - 1/12*s12^3*s23*s34*s35
          - 1/12*s12^3*s23*s25*s34
          - 1/12*s12^3*s23*s24*s45
          - 1/12*s12^3*s23*s24*s35
          - 1/12*s12^3*s23*s24*s25
          - 1/12*s12^3*s15*s23*s34
          - 1/12*s12^3*s15*s23*s24
          - 1/12*s12^3*s14*s23*s45
          - 1/12*s12^3*s14*s23*s35
          - 1/12*s12^3*s14*s23*s25
          - 1/12*s12^3*s14*s15*s23
          - 1/12*s12^3*s13*s34*s45
          - 1/12*s12^3*s13*s34*s35
          - 1/12*s12^3*s13*s25*s34
          - 1/12*s12^3*s13*s24*s45
          - 1/12*s12^3*s13*s24*s35
          - 1/12*s12^3*s13*s24*s25
          - 1/12*s12^3*s13*s15*s34
          - 1/12*s12^3*s13*s15*s24
          - 1/12*s12^3*s13*s14*s45
          - 1/12*s12^3*s13*s14*s35
          - 1/12*s12^3*s13*s14*s25
          - 1/12*s12^3*s13*s14*s15
          );

==> anc/Nx6alpha7-new.txt <==

   N2345 =

       + zeta3*Pi^4 * (
          - s12*s23*s34*s35^2*s45^2
          - s12*s23*s34*s35^3*s45
          - s12*s23*s34^2*s45^3
          + s12*s23*s34^2*s35^2*s45
          - s12*s23*s34^3*s45^2
          - s12*s23*s34^3*s35*s45
          - s12*s23*s25*s34*s35*s45^2
          - 2*s12*s23*s25*s34*s35^2*s45
          - s12*s23*s25*s34^2*s45^2
          + 3*s12*s23*s25*s34^2*s35*s45
          + 2*s12*s23*s25*s34^2*s35^2
          - s12*s23*s25*s34^3*s45
          - 2*s12*s23*s25^2*s34*s35*s45
          - s12*s23*s25^2*s34*s35^2
          + 2*s12*s23*s25^2*s34^2*s35
          - s12*s23*s25^3*s34*s35
          - s12*s23*s24*s35*s45^3
          - 2*s12*s23*s24*s35^2*s45^2
          - s12*s23*s24*s35^3*s45
          - s12*s23*s24*s34*s45^3
          + 2*s12*s23*s24*s34*s35*s45^2
          + 3*s12*s23*s24*s34*s35^2*s45
          - 2*s12*s23*s24*s34^2*s45^2
          + 2*s12*s23*s24*s34^2*s35^2
          - 3*s12*s23*s24*s25*s35*s45^2
          - 3*s12*s23*s24*s25*s35^2*s45
          + s12*s23*s24*s25*s34*s45^2
          + 7*s12*s23*s24*s25*s34*s35*s45
          + 2*s12*s23*s24*s25*s34*s35^2
          - 2*s12*s23*s24*s25*s34^2*s45
          + 2*s12*s23*s24*s25*s34^2*s35
          - s12*s23*s24*s25^2*s45^2
          - 4*s12*s23*s24*s25^2*s35*s45
          - s12*s23*s24*s25^2*s35^2
          + 2*s12*s23*s24*s25^2*s34*s45
          + 2*s12*s23*s24*s25^2*s34*s35
          - s12*s23*s24*s25^3*s45
          - s12*s23*s24*s25^3*s35
          - s12*s23*s24^2*s45^3
          - 2*s12*s23*s24^2*s35*s45^2
          - s12*s23*s24^2*s35^2*s45
          - 3*s12*s23*s24^2*s34*s45^2
          - s12*s23*s24^2*s34*s35*s45
          + 2*s12*s23*s24^2*s34*s35^2
          - s12*s23*s24^2*s34^2*s45
          - s12*s23*s24^2*s34^2*s35
          - 3*s12*s23*s24^2*s25*s34*s45
          + 2*s12*s23*s24^2*s25*s34*s35
          - s12*s23*s24^2*s25*s34^2
          + s12*s23*s24^2*s25^2*s45
          - s12*s23*s24^3*s45^2
          - s12*s23*s24^3*s35*s45
          - s12*s23*s24^3*s34*s45
          - s12*s23*s24^3*s34*s35
          - s12*s23*s24^3*s25*s45
          - s12*s23*s24^3*s25*s34
          - s12*s23^2*s34*s45^3
          - 3*s12*s23^2*s34*s35*s45^2
          - 3*s12*s23^2*s34*s35^2*s45
          - s12*s23^2*s34*s35^3
          - 2*s12*s23^2*s34^2*s45^2
          - 4*s12*s23^2*s34^2*s35*s45
          - 2*s12*s23^2*s34^2*s35^2
          - s12*s23^2*s34^3*s45
          - s12*s23^2*s34^3*s35
          - s12*s23^2*s25*s34*s45^2
          - s12*s23^2*s25*s34*s35*s45
          - 2*s12*s23^2*s25*s34^2*s45
          - 2*s12*s23^2*s25*s34^2*s35
          - s12*s23^2*s25*s34^3
          + s12*s23^2*s25^2*s34*s35
          - s12*s23^2*s24*s35*s45^2
          - 2*s12*s23^2*s24*s35^2*s45
          - s12*s23^2*s24*s35^3
          - 2*s12*s23^2*s24*s34*s35*s45
          - 2*s12*s23^2*s24*s34*s35^2
          - 2*s12*s23^2*s24*s25*s34*s35
          + s12*s23^2*s24*s25^2*s35
          + s12*s23^2*s24^2*s34*s45
          + s12*s23^2*s24^2*s34*s35
          + s12*s23^2*s24^2*s25*s34
          - s12*s23^3*s34*s45^2
          - 2*s12*s23^3*s34*s35*s45
          - s12*s23^3*s34*s35^2
          - s12*s23^3*s34^2*s45
          - s12*s23^3*s34^2*s35
          - s12*s23^3*s25*s34*s45
          - s12*s23^3*s25*s34*s35
          - s12*s23^3*s25*s34^2
          - s12*s23^3*s24*s35*s45
          - s12*s23^3*s24*s35^2
          - s12*s23^3*s24*s34*s45
          - s12*s23^3*s24*s34*s35
          - s12*s23^3*s24*s25*s35
          - s12*s23^3*s24*s25*s34
          - 2*s12*s15*s23*s34*s35*s45^2
          - 3*s12*s15*s23*s34*s35^2*s45
          + 2*s12*s15*s23*s34^2*s35*s45
          - s12*s15*s23*s34^3*s45
          - 4*s12*s15*s23*s25*s34*s35*s45
          - s12*s15*s23*s25*s34*s35^2
          + 3*s12*s15*s23*s25*s34^2*s45
          + 4*s12*s15*s23*s25*s34^2*s35
          - 2*s12*s15*s23*s25^2*s34*s35
          + 2*s12*s15*s23*s25^2*s34^2
          - 5*s12*s15*s23*s24*s35*s45^2
          - 5*s12*s15*s23*s24*s35^2*s45
          + 2*s12*s15*s23*s24*s34*s35*s45
          - 2*s12*s15*s23*s24*s34*s35^2
          - 2*s12*s15*s23*s24*s34^2*s45
          + 2*s12*s15*s23*s24*s34^2*s35
          - s12*s15*s23*s24*s25*s45^2
          - 8*s12*s15*s23*s24*s25*s35*s45
          - s12*s15*s23*s24*s25*s35^2
          + 7*s12*s15*s23*s24*s25*s34*s45
          + 4*s12*s15*s23*s24*s25*s34*s35
          - 2*s12*s15*s23*s24*s25^2*s45
          - 2*s12*s15*s23*s24*s25^2*s35
          + 4*s12*s15*s23*s24*s25^2*s34
          - s12*s15*s23*s24^2*s45^2
          - 3*s12*s15*s23*s24^2*s35*s45
          - 2*s12*s15*s23*s24^2*s35^2
          - 3*s12*s15*s23*s24^2*s34*s45
          + 2*s12*s15*s23*s24^2*s34*s35
          - s12*s15*s23*s24^2*s34^2
          + 3*s12*s15*s23*s24^2*s25*s45
          + 2*s12*s15*s23*s24^2*s25^2
          - s12*s15*s23*s24^3*s45
          - s12*s15*s23*s24^3*s34
          - s12*s15*s23^2*s34*s35*s45
          - s12*s15*s23^2*s34*s35^2
          - 2*s12*s15*s23^2*s34^2*s45
          - 2*s12*s15*s23^2*s34^2*s35
          - s12*s15*s23^2*s34^3
          + 3*s12*s15*s23^2*s25*s34*s45
          + 3*s12*s15*s23^2*s25*s34*s35
          + 2*s12*s15*s23^2*s25^2*s34
          - 2*s12*s15*s23^2*s24*s45^2
          - 3*s12*s15*s23^2*s24*s35*s45
          - s12*s15*s23^2*s24*s35^2
          - 2*s12*s15*s23^2*s24*s34*s35
          + 3*s12*s15*s23^2*s24*s25*s35
          + 2*s12*s15*s23^2*s24*s25^2
          + s12*s15*s23^2*s24^2*s34
          - s12*s15*s23^3*s34*s45
          - s12*s15*s23^3*s34*s35
          - s12*s15*s23^3*s34^2
          - s12*s15*s23^3*s24*s35
          - s12*s15*s23^3*s24*s34
          - s12*s15^2*s23*s34*s45^2
          - 3*s12*s15^2*s23*s34*s35*s45
          + s12*s15^2*s23*s34^2*s45
          - 2*s12*s15^2*s23*s25*s34*s45
          - 2*s12*s15^2*s23*s25*s34*s35
          + 2*s12*s15^2*s23*s25*s34^2
          - s12*s15^2*s23*s25^2*s34
          - 4*s12*s15^2*s23*s24*s35*s45
          + s12*s15^2*s23*s24*s34*s45
          - 2*s12*s15^2*s23*s24*s34*s35
          - 2*s12*s15^2*s23*s24*s25*s45
          - 2*s12*s15^2*s23*s24*s25*s35
          + 4*s12*s15^2*s23*s24*s25*s34
          - s12*s15^2*s23*s24*s25^2
          - 2*s12*s15^2*s23*s24^2*s35
          + 2*s12*s15^2*s23*s24^2*s25
          + s12*s15^2*s23^2*s34*s45
          + 2*s12*s15^2*s23^2*s25*s34
          - 2*s12*s15^2*s23^2*s24*s45
          + 2*s12*s15^2*s23^2*s24*s25
          - s12*s15^3*s23*s34*s45
          - s12*s15^3*s23*s25*s34
          - s12*s15^3*s23*s24*s25
          - s12*s14*s23*s35^2*s45^2
          - s12*s14*s23*s35^3*s45
          - 2*s12*s14*s23*s34*s45^3
          + 2*s12*s14*s23*s34*s35^2*s45
          - 3*s12*s14*s23*s34^2*s45^2
          - 3*s12*s14*s23*s34^2*s35*s45
          - s12*s14*s23*s25*s45^3
          - 2*s12*s14*s23*s25*s35*s45^2
          - 2*s12*s14*s23*s25*s35^2*s45
          - 2*s12*s14*s23*s25*s34*s45^2
          + 4*s12*s14*s23*s25*s34*s35*s45
          + 2*s12*s14*s23*s25*s34*s35^2
          - 5*s12*s14*s23*s25*s34^2*s45
          - 2*s12*s14*s23*s25*s34^2*s35
          - 2*s12*s14*s23*s25^2*s45^2
          - 3*s12*s14*s23*s25^2*s35*s45
          - s12*s14*s23*s25^2*s35^2
          + 2*s12*s14*s23*s25^2*s34*s35
          - 2*s12*s14*s23*s25^2*s34^2
          - s12*s14*s23*s25^3*s45
          - s12*s14*s23*s25^3*s35
          - s12*s14*s23*s24*s45^3
          + s12*s14*s23*s24*s35*s45^2
          + 2*s12*s14*s23*s24*s35^2*s45
          - 5*s12*s14*s23*s24*s34*s45^2
          - s12*s14*s23*s24*s34*s35*s45
          + 4*s12*s14*s23*s24*s34*s35^2
          - s12*s14*s23*s24*s34^2*s45
          - s12*s14*s23*s24*s34^2*s35
          + 2*s12*s14*s23*s24*s25*s45^2
          + 5*s12*s14*s23*s24*s25*s35*s45
          - 5*s12*s14*s23*s24*s25*s34*s45
          + 4*s12*s14*s23*s24*s25*s34*s35
          - s12*s14*s23*s24*s25*s34^2
          + 3*s12*s14*s23*s24*s25^2*s45
          - 2*s12*s14*s23*s24^2*s45^2
          + 2*s12*s14*s23*s24^2*s35^2
          - 2*s12*s14*s23*s24^2*s34*s45
          - 2*s12*s14*s23*s24^2*s34*s35
          + 4*s12*s14*s23*s24^2*s25*s35
          - 2*s12*s14*s23*s24^2*s25*s34
          + 2*s12*s14*s23*s24^2*s25^2
          - 2*s12*s14*s23^2*s35*s45^2
          - 3*s12*s14*s23^2*s35^2*s45
          - s12*s14*s23^2*s35^3
          - s12*s14*s23^2*s34*s45^2
          - 3*s12*s14*s23^2*s34*s35*s45
          - 2*s12*s14*s23^2*s34*s35^2
          - s12*s14*s23^2*s34^2*s45
          - s12*s14*s23^2*s34^2*s35
          + 2*s12*s14*s23^2*s25*s45^2
          + s12*s14*s23^2*s25*s35*s45
          - s12*s14*s23^2*s25*s34*s45
          - 2*s12*s14*s23^2*s25*s34*s35
          - s12*s14*s23^2*s25*s34^2
          + 2*s12*s14*s23^2*s25^2*s45
          + s12*s14*s23^2*s25^2*s35
          + 2*s12*s14*s23^2*s24*s45^2
          + 2*s12*s14*s23^2*s24*s35*s45
          + 3*s12*s14*s23^2*s24*s34*s45
          + 3*s12*s14*s23^2*s24*s34*s35
          + 2*s12*s14*s23^2*s24*s25*s45
          + 3*s12*s14*s23^2*s24*s25*s34
          + 2*s12*s14*s23^2*s24^2*s45
          + 2*s12*s14*s23^2*s24^2*s35
          + 2*s12*s14*s23^2*s24^2*s25
          - s12*s14*s23^3*s35*s45
          - s12*s14*s23^3*s35^2
          - s12*s14*s23^3*s34*s45
          - s12*s14*s23^3*s34*s35
          - s12*s14*s23^3*s25*s35
          - s12*s14*s23^3*s25*s34
          - 2*s12*s14*s15*s23*s35*s45^2
          - 3*s12*s14*s15*s23*s35^2*s45
          + 4*s12*s14*s15*s23*s34*s35*s45
          - 3*s12*s14*s15*s23*s34^2*s45
          - 3*s12*s14*s15*s23*s25*s45^2
          - 6*s12*s14*s15*s23*s25*s35*s45
          - s12*s14*s15*s23*s25*s35^2
          + 4*s12*s14*s15*s23*s25*s34*s45
          + 4*s12*s14*s15*s23*s25*s34*s35
          - 2*s12*s14*s15*s23*s25*s34^2
          - 3*s12*s14*s15*s23*s25^2*s45
          - 2*s12*s14*s15*s23*s25^2*s35
          + 2*s12*s14*s15*s23*s25^2*s34
          + s12*s14*s15*s23*s24*s45^2
          + 2*s12*s14*s15*s23*s24*s35*s45
          - 2*s12*s14*s15*s23*s24*s35^2
          - 5*s12*s14*s15*s23*s24*s34*s45
          + 4*s12*s14*s15*s23*s24*s34*s35
          - s12*s14*s15*s23*s24*s34^2
          + 7*s12*s14*s15*s23*s24*s25*s45
          + 2*s12*s14*s15*s23*s24*s25^2
          - 2*s12*s14*s15*s23*s24^2*s45
          + 2*s12*s14*s15*s23*s24^2*s35
          - 2*s12*s14*s15*s23*s24^2*s34
          + 2*s12*s14*s15*s23*s24^2*s25
          - 2*s12*s14*s15*s23^2*s35*s45
          - s12*s14*s15*s23^2*s35^2
          - s12*s14*s15*s23^2*s34*s45
          - 2*s12*s14*s15*s23^2*s34*s35
          - s12*s14*s15*s23^2*s34^2
          + 4*s12*s14*s15*s23^2*s25*s45
          + 3*s12*s14*s15*s23^2*s25*s35
          + 2*s12*s14*s15*s23^2*s25^2
          + 2*s12*s14*s15*s23^2*s24*s45
          + 3*s12*s14*s15*s23^2*s24*s34
          + 2*s12*s14*s15*s23^2*s24^2
          - s12*s14*s15*s23^3*s35
          - s12*s14*s15*s23^3*s34
          - s12*s14*s15^2*s23*s45^2
          - 3*s12*s14*s15^2*s23*s35*s45
          + 2*s12*s14*s15^2*s23*s34*s45
          - 4*s12*s14*s15^2*s23*s25*s45
          - 2*s12*s14*s15^2*s23*s25*s35
          + 2*s12*s14*s15^2*s23*s25*s34
          - s12*s14*s15^2*s23*s25^2
          + 2*s12*s14*s15^2*s23*s24*s45
          - 2*s12*s14*s15^2*s23*s24*s35
          + 2*s12*s14*s15^2*s23*s24*s25
          + 2*s12*s14*s15^2*s23^2*s25
          - s12*s14*s15^3*s23*s45
          - s12*s14*s15^3*s23*s25
          - s12*s14^2*s23*s45^3
          + s12*s14^2*s23*s35^2*s45
          - 3*s12*s14^2*s23*s34*s45^2
          - 3*s12*s14^2*s23*s34*s35*s45
          - 2*s12*s14^2*s23*s25*s45^2
          - 5*s12*s14^2*s23*s25*s34*s45
          - 2*s12*s14^2*s23*s25*s34*s35
          - s12*s14^2*s23*s25^2*s45
          - 2*s12*s14^2*s23*s25^2*s34
          - 3*s12*s14^2*s23*s24*s45^2
          - s12*s14^2*s23*s24*s35*s45
          + 2*s12*s14^2*s23*s24*s35^2
          - 2*s12*s14^2*s23*s24*s34*s45
          - 2*s12*s14^2*s23*s24*s34*s35
          - s12*s14^2*s23*s24*s25*s45
          + 4*s12*s14^2*s23*s24*s25*s35
          - 2*s12*s14^2*s23*s24*s25*s34
          + 2*s12*s14^2*s23*s24*s25^2
          - s12*s14^2*s23*s24^2*s45
          - s12*s14^2*s23*s24^2*s35
          - s12*s14^2*s23*s24^2*s25
          + 2*s12*s14^2*s23^2*s24*s45
          + 2*s12*s14^2*s23^2*s24*s35
          + 2*s12*s14^2*s23^2*s24*s25
          + 2*s12*s14^2*s15*s23*s35*s45
          - 3*s12*s14^2*s15*s23*s34*s45
          - 2*s12*s14^2*s15*s23*s25*s34
          - 3*s12*s14^2*s15*s23*s24*s45
          + 2*s12*s14^2*s15*s23*s24*s35
          - 2*s12*s14^2*s15*s23*s24*s34
          + 2*s12*s14^2*s15*s23*s24*s25
          - s12*s14^2*s15*s23*s24^2
          + 2*s12*s14^2*s15*s23^2*s24
          + s12*s14^2*s15^2*s23*s45
          - s12*s14^3*s23*s45^2
          - s12*s14^3*s23*s35*s45
          - s12*s14^3*s23*s25*s45
          - s12*s14^3*s23*s24*s45
          - s12*s14^3*s23*s24*s35
          - s12*s14^3*s23*s24*s25
          - s12*s14^3*s15*s23*s45
          - s12*s14^3*s15*s23*s24
          - s12*s13*s34*s35^2*s45^2
          - s12*s13*s34*s35^3*s45
          - s12*s13*s34^2*s45^3
          + s12*s13*s34^2*s35^2*s45
          - s12*s13*s34^3*s45^2
          - s12*s13*s34^3*s35*s45
          - s12*s13*s25*s34*s45^3
          - 2*s12*s13*s25*s34*s35*s45^2
          - 3*s12*s13*s25*s34*s35^2*s45
          - s12*s13*s25*s34*s35^3
          - 3*s12*s13*s25*s34^2*s45^2
          + s12*s13*s25*s34^2*s35*s45
          + 2*s12*s13*s25*s34^2*s35^2
          - s12*s13*s25*s34^3*s45
          - s12*s13*s25^2*s34*s45^2
          - 2*s12*s13*s25^2*s34*s35*s45
          - 2*s12*s13*s25^2*s34*s35^2
          - 2*s12*s13*s25^2*s34^2*s45
          + 2*s12*s13*s25^2*s34^2*s35
          - s12*s13*s25^3*s34*s35
          - s12*s13*s24*s35*s45^3
          - s12*s13*s24*s35^2*s45^2
          + 3*s12*s13*s24*s34*s35*s45^2
          + 3*s12*s13*s24*s34*s35^2*s45
          - 2*s12*s13*s24*s34^2*s45^2
          + 2*s12*s13*s24*s34^2*s35^2
          - s12*s13*s24*s34^3*s45
          - s12*s13*s24*s34^3*s35
          - 2*s12*s13*s24*s25*s35*s45^2
          - 2*s12*s13*s24*s25*s35^2*s45
          - s12*s13*s24*s25*s35^3
          + 3*s12*s13*s24*s25*s34*s45^2
          + 10*s12*s13*s24*s25*s34*s35*s45
          + 4*s12*s13*s24*s25*s34*s35^2
          + 4*s12*s13*s24*s25*s34^2*s35
          - s12*s13*s24*s25*s34^3
          - s12*s13*s24*s25^2*s45^2
          - 3*s12*s13*s24*s25^2*s35*s45
          - 2*s12*s13*s24*s25^2*s35^2
          + 3*s12*s13*s24*s25^2*s34*s45
          + 4*s12*s13*s24*s25^2*s34*s35
          + 2*s12*s13*s24*s25^2*s34^2
          - s12*s13*s24*s25^3*s45
          - s12*s13*s24*s25^3*s35
          - s12*s13*s24^2*s45^3
          - 3*s12*s13*s24^2*s35*s45^2
          - 2*s12*s13*s24^2*s35^2*s45
          - 2*s12*s13*s24^2*s34*s45^2
          + 2*s12*s13*s24^2*s34*s35^2
          - 2*s12*s13*s24^2*s34^2*s45
          - 2*s12*s13*s24^2*s34^2*s35
          + s12*s13*s24^2*s25*s35*s45
          + 2*s12*s13*s24^2*s25*s35^2
          + 4*s12*s13*s24^2*s25*s34*s35
          - 2*s12*s13*s24^2*s25*s34^2
          + s12*s13*s24^2*s25^2*s45
          + 2*s12*s13*s24^2*s25^2*s35
          + 2*s12*s13*s24^2*s25^2*s34
          - s12*s13*s24^3*s45^2
          - s12*s13*s24^3*s35*s45
          - s12*s13*s24^3*s34*s45
          - s12*s13*s24^3*s34*s35
          - s12*s13*s24^3*s25*s45
          - s12*s13*s24^3*s25*s34
          - s12*s13*s23*s34*s45^3
          - 3*s12*s13*s23*s34*s35*s45^2
          - 3*s12*s13*s23*s34*s35^2*s45
          - s12*s13*s23*s34*s35^3
          - 2*s12*s13*s23*s34^2*s45^2
          - 4*s12*s13*s23*s34^2*s35*s45
          - 2*s12*s13*s23*s34^2*s35^2
          - s12*s13*s23*s34^3*s45
          - s12*s13*s23*s34^3*s35
          - 2*s12*s13*s23*s25*s34*s45^2
          + 2*s12*s13*s23*s25*s34*s35^2
          - s12*s13*s23*s25*s34^3
          - s12*s13*s23*s25^2*s34*s45
          + 3*s12*s13*s23*s25^2*s34*s35
          + 2*s12*s13*s23*s25^2*s34^2
          + 2*s12*s13*s23*s24*s35*s45^2
          + s12*s13*s23*s24*s35^2*s45
          - s12*s13*s23*s24*s35^3
          + 2*s12*s13*s23*s24*s34*s45^2
          + 2*s12*s13*s23*s24*s34*s35*s45
          + 2*s12*s13*s23*s24*s34^2*s45
          + 2*s12*s13*s23*s24*s34^2*s35
          + 5*s12*s13*s23*s24*s25*s35*s45
          + 2*s12*s13*s23*s24*s25*s35^2
          + 4*s12*s13*s23*s24*s25*s34*s45
          + 2*s12*s13*s23*s24*s25*s34*s35
          + 2*s12*s13*s23*s24*s25*s34^2
          + 3*s12*s13*s23*s24*s25^2*s35
          + 2*s12*s13*s23*s24*s25^2*s34
          + 2*s12*s13*s23*s24^2*s35*s45
          + 2*s12*s13*s23*s24^2*s35^2
          + 3*s12*s13*s23*s24^2*s34*s45
          + 3*s12*s13*s23*s24^2*s34*s35
          + 2*s12*s13*s23*s24^2*s25*s35
          + 3*s12*s13*s23*s24^2*s25*s34
          - 2*s12*s13*s23^2*s34*s45^2
          - 4*s12*s13*s23^2*s34*s35*s45
          - 2*s12*s13*s23^2*s34*s35^2
          - 2*s12*s13*s23^2*s34^2*s45
          - 2*s12*s13*s23^2*s34^2*s35
          - 2*s12*s13*s23^2*s25*s34^2
          + 2*s12*s13*s23^2*s25^2*s34
          + 2*s12*s13*s23^2*s24*s45^2
          - 2*s12*s13*s23^2*s24*s35^2
          + 4*s12*s13*s23^2*s24*s25*s45
          + 2*s12*s13*s23^2*s24*s25^2
          + 2*s12*s13*s23^2*s24^2*s45
          + 2*s12*s13*s23^2*s24^2*s35
          + 2*s12*s13*s23^2*s24^2*s25
          - s12*s13*s15*s34*s35*s45^2
          - 2*s12*s13*s15*s34*s35^2*s45
          - s12*s13*s15*s34^2*s45^2
          + 3*s12*s13*s15*s34^2*s35*s45
          + 2*s12*s13*s15*s34^2*s35^2
          - s12*s13*s15*s34^3*s45
          - 3*s12*s13*s15*s25*s34*s45^2
          - 6*s12*s13*s15*s25*s34*s35*s45
          - 3*s12*s13*s15*s25*s34*s35^2
          - 2*s12*s13*s15*s25*s34^2*s45
          + 4*s12*s13*s15*s25*s34^2*s35
          - 2*s12*s13*s15*s25^2*s34*s45
          - 3*s12*s13*s15*s25^2*s34*s35
          - 3*s12*s13*s15*s24*s35*s45^2
          - 2*s12*s13*s15*s24*s35^2*s45
          + 5*s12*s13*s15*s24*s34*s35*s45
          + 2*s12*s13*s15*s24*s34*s35^2
          - 2*s12*s13*s15*s24*s34^2*s45
          + 2*s12*s13*s15*s24*s34^2*s35
          - s12*s13*s15*s24*s34^3
          - s12*s13*s15*s24*s25*s45^2
          - 6*s12*s13*s15*s24*s25*s35*s45
          - 3*s12*s13*s15*s24*s25*s35^2
          + 5*s12*s13*s15*s24*s25*s34*s45
          + 8*s12*s13*s15*s24*s25*s34*s35
          + 2*s12*s13*s15*s24*s25*s34^2
          - 2*s12*s13*s15*s24*s25^2*s45
          - 3*s12*s13*s15*s24*s25^2*s35
          + 2*s12*s13*s15*s24*s25^2*s34
          - s12*s13*s15*s24^2*s45^2
          - 2*s12*s13*s15*s24^2*s35*s45
          - 2*s12*s13*s15*s24^2*s34*s45
          + 2*s12*s13*s15*s24^2*s34*s35
          - 2*s12*s13*s15*s24^2*s34^2
          + 3*s12*s13*s15*s24^2*s25*s45
          + 4*s12*s13*s15*s24^2*s25*s35
          + 2*s12*s13*s15*s24^2*s25*s34
          + 2*s12*s13*s15*s24^2*s25^2
          - s12*s13*s15*s24^3*s45
          - s12*s13*s15*s24^3*s34
          - 2*s12*s13*s15*s23*s34*s45^2
          - s12*s13*s15*s23*s34*s35*s45
          + s12*s13*s15*s23*s34*s35^2
          - 2*s12*s13*s15*s23*s34^2*s45
          - 2*s12*s13*s15*s23*s34^2*s35
          - s12*s13*s15*s23*s34^3
          + 7*s12*s13*s15*s23*s25*s34*s35
          + 2*s12*s13*s15*s23*s25*s34^2
          + 2*s12*s13*s15*s23*s25^2*s34
          - 2*s12*s13*s15*s23*s24*s45^2
          + 2*s12*s13*s15*s23*s24*s35*s45
          + s12*s13*s15*s23*s24*s35^2
          + 2*s12*s13*s15*s23*s24*s34*s45
          + 2*s12*s13*s15*s23*s24*s34^2
          + 7*s12*s13*s15*s23*s24*s25*s35
          + 2*s12*s13*s15*s23*s24*s25*s34
          + 2*s12*s13*s15*s23*s24*s25^2
          + 2*s12*s13*s15*s23*s24^2*s35
          + 3*s12*s13*s15*s23*s24^2*s34
          - 2*s12*s13*s15*s23^2*s34*s45
          - 2*s12*s13*s15*s23^2*s34*s35
          - 2*s12*s13*s15*s23^2*s34^2
          + 2*s12*s13*s15*s23^2*s25*s34
          + 2*s12*s13*s15*s23^2*s24*s45
          - 2*s12*s13*s15*s23^2*s24*s35
          + 2*s12*s13*s15*s23^2*s24*s25
          + 2*s12*s13*s15*s23^2*s24^2
          - 2*s12*s13*s15^2*s34*s35*s45
          - s12*s13*s15^2*s34*s35^2
          + 2*s12*s13*s15^2*s34^2*s35
          - 3*s12*s13*s15^2*s25*s34*s45
          - 4*s12*s13*s15^2*s25*s34*s35
          - s12*s13*s15^2*s25^2*s34
          - 3*s12*s13*s15^2*s24*s35*s45
          - s12*s13*s15^2*s24*s35^2
          + 2*s12*s13*s15^2*s24*s34*s35
          - 2*s12*s13*s15^2*s24*s25*s45
          - 4*s12*s13*s15^2*s24*s25*s35
          + 2*s12*s13*s15^2*s24*s25*s34
          - s12*s13*s15^2*s24*s25^2
          + 2*s12*s13*s15^2*s24^2*s25
          - s12*s13*s15^2*s23*s34*s45
          + 2*s12*s13*s15^2*s23*s34*s35
          + 2*s12*s13*s15^2*s23*s25*s34
          - 2*s12*s13*s15^2*s23*s24*s45
          + 2*s12*s13*s15^2*s23*s24*s35
          + 2*s12*s13*s15^2*s23*s24*s25
          - s12*s13*s15^3*s34*s35
          - s12*s13*s15^3*s25*s34
          - s12*s13*s15^3*s24*s35
          - s12*s13*s15^3*s24*s25
          - s12*s13*s14*s35*s45^3
          - 2*s12*s13*s14*s35^2*s45^2
          - s12*s13*s14*s35^3*s45
          - s12*s13*s14*s34*s45^3
          + 2*s12*s13*s14*s34*s35*s45^2
          + 3*s12*s13*s14*s34*s35^2*s45
          - 2*s12*s13*s14*s34^2*s45^2
          + 2*s12*s13*s14*s34^2*s35^2
          - s12*s13*s14*s25*s45^3
          - 2*s12*s13*s14*s25*s35*s45^2
          - 2*s12*s13*s14*s25*s35^2*s45
          - s12*s13*s14*s25*s35^3
          - s12*s13*s14*s25*s34*s45^2
          + 5*s12*s13*s14*s25*s34*s35*s45
          + 2*s12*s13*s14*s25*s34*s35^2
          - 2*s12*s13*s14*s25*s34^2*s45
          + 2*s12*s13*s14*s25*s34^2*s35
          - 2*s12*s13*s14*s25^2*s45^2
          - 2*s12*s13*s14*s25^2*s35*s45
          - 2*s12*s13*s14*s25^2*s35^2
          + 2*s12*s13*s14*s25^2*s34*s35
          - s12*s13*s14*s25^3*s45
          - s12*s13*s14*s25^3*s35
          - s12*s13*s14*s24*s45^3
          - s12*s13*s14*s24*s35*s45^2
          - 4*s12*s13*s14*s24*s34*s45^2
          + 4*s12*s13*s14*s24*s34*s35^2
          - 3*s12*s13*s14*s24*s34^2*s45
          - 3*s12*s13*s14*s24*s34^2*s35
          + 2*s12*s13*s14*s24*s25*s45^2
          + 5*s12*s13*s14*s24*s25*s35*s45
          + 2*s12*s13*s14*s24*s25*s35^2
          + 8*s12*s13*s14*s24*s25*s34*s35
          - 3*s12*s13*s14*s24*s25*s34^2
          + 3*s12*s13*s14*s24*s25^2*s45
          + 2*s12*s13*s14*s24*s25^2*s35
          + 4*s12*s13*s14*s24*s25^2*s34
          - 2*s12*s13*s14*s24^2*s45^2
          - 2*s12*s13*s14*s24^2*s35*s45
          - 3*s12*s13*s14*s24^2*s34*s45
          - 3*s12*s13*s14*s24^2*s34*s35
          + 2*s12*s13*s14*s24^2*s25*s35
          - 3*s12*s13*s14*s24^2*s25*s34
          + 2*s12*s13*s14*s24^2*s25^2
          - s12*s13*s14*s23*s35^2*s45
          - s12*s13*s14*s23*s35^3
          + s12*s13*s14*s23*s34*s45^2
          - s12*s13*s14*s23*s34*s35*s45
          - 2*s12*s13*s14*s23*s34*s35^2
          + s12*s13*s14*s23*s34^2*s45
          + s12*s13*s14*s23*s34^2*s35
          + 2*s12*s13*s14*s23*s25*s45^2
          + 5*s12*s13*s14*s23*s25*s35*s45
          + 2*s12*s13*s14*s23*s25*s35^2
          + 3*s12*s13*s14*s23*s25*s34*s45
          + s12*s13*s14*s23*s25*s34^2
          + 2*s12*s13*s14*s23*s25^2*s45
          + 3*s12*s13*s14*s23*s25^2*s35
          + 2*s12*s13*s14*s23*s25^2*s34
          + 2*s12*s13*s14*s23*s24*s45^2
          + 4*s12*s13*s14*s23*s24*s35*s45
          + 2*s12*s13*s14*s23*s24*s35^2
          + 7*s12*s13*s14*s23*s24*s34*s45
          + 7*s12*s13*s14*s23*s24*s34*s35
          + 2*s12*s13*s14*s23*s24*s25*s45
          + 2*s12*s13*s14*s23*s24*s25*s35
          + 7*s12*s13*s14*s23*s24*s25*s34
          + 2*s12*s13*s14*s23*s24^2*s45
          + 2*s12*s13*s14*s23*s24^2*s35
          + 2*s12*s13*s14*s23*s24^2*s25
          - 2*s12*s13*s14*s23^2*s35*s45
          - 2*s12*s13*s14*s23^2*s35^2
          - 2*s12*s13*s14*s23^2*s34*s45
          - 2*s12*s13*s14*s23^2*s34*s35
          + 2*s12*s13*s14*s23^2*s25*s45
          - 2*s12*s13*s14*s23^2*s25*s34
          + 2*s12*s13*s14*s23^2*s25^2
          + 2*s12*s13*s14*s23^2*s24*s45
          + 2*s12*s13*s14*s23^2*s24*s35
          + 2*s12*s13*s14*s23^2*s24*s25
          - 3*s12*s13*s14*s15*s35*s45^2
          - 3*s12*s13*s14*s15*s35^2*s45
          + s12*s13*s14*s15*s34*s45^2
          + 7*s12*s13*s14*s15*s34*s35*s45
          + 2*s12*s13*s14*s15*s34*s35^2
          - 2*s12*s13*s14*s15*s34^2*s45
          + 2*s12*s13*s14*s15*s34^2*s35
          - 3*s12*s13*s14*s15*s25*s45^2
          - 6*s12*s13*s14*s15*s25*s35*s45
          - 3*s12*s13*s14*s15*s25*s35^2
          + 2*s12*s13*s14*s15*s25*s34*s45
          + 4*s12*s13*s14*s15*s25*s34*s35
          - 3*s12*s13*s14*s15*s25^2*s45
          - 3*s12*s13*s14*s15*s25^2*s35
          + s12*s13*s14*s15*s24*s45^2
          + 2*s12*s13*s14*s15*s24*s35*s45
          - 4*s12*s13*s14*s15*s24*s34*s45
          + 4*s12*s13*s14*s15*s24*s34*s35
          - 3*s12*s13*s14*s15*s24*s34^2
          + 7*s12*s13*s14*s15*s24*s25*s45
          + 4*s12*s13*s14*s15*s24*s25*s35
          + 4*s12*s13*s14*s15*s24*s25*s34
          + 2*s12*s13*s14*s15*s24*s25^2
          - 2*s12*s13*s14*s15*s24^2*s45
          - 3*s12*s13*s14*s15*s24^2*s34
          + 2*s12*s13*s14*s15*s24^2*s25
          + 2*s12*s13*s14*s15*s23*s35*s45
          + s12*s13*s14*s15*s23*s35^2
          + s12*s13*s14*s15*s23*s34*s45
          - 2*s12*s13*s14*s15*s23*s34*s35
          + s12*s13*s14*s15*s23*s34^2
          + 4*s12*s13*s14*s15*s23*s25*s45
          + 7*s12*s13*s14*s15*s23*s25*s35
          + 2*s12*s13*s14*s15*s23*s25*s34
          + 2*s12*s13*s14*s15*s23*s25^2
          + 2*s12*s13*s14*s15*s23*s24*s45
          + 2*s12*s13*s14*s15*s23*s24*s35
          + 7*s12*s13*s14*s15*s23*s24*s34
          + 2*s12*s13*s14*s15*s23*s24^2
          - 2*s12*s13*s14*s15*s23^2*s35
          - 2*s12*s13*s14*s15*s23^2*s34
          + 2*s12*s13*s14*s15*s23^2*s25
          + 2*s12*s13*s14*s15*s23^2*s24
          - s12*s13*s14*s15^2*s45^2
          - 4*s12*s13*s14*s15^2*s35*s45
          - s12*s13*s14*s15^2*s35^2
          + 2*s12*s13*s14*s15^2*s34*s45
          + 2*s12*s13*s14*s15^2*s34*s35
          - 4*s12*s13*s14*s15^2*s25*s45
          - 4*s12*s13*s14*s15^2*s25*s35
          - s12*s13*s14*s15^2*s25^2
          + 2*s12*s13*s14*s15^2*s24*s45
          + 2*s12*s13*s14*s15^2*s24*s25
          + 2*s12*s13*s14*s15^2*s23*s35
          + 2*s12*s13*s14*s15^2*s23*s25
          - s12*s13*s14*s15^3*s45
          - s12*s13*s14*s15^3*s35
          - s12*s13*s14*s15^3*s25
          - s12*s13*s14^2*s45^3
          - 2*s12*s13*s14^2*s35*s45^2
          - s12*s13*s14^2*s35^2*s45
          - 3*s12*s13*s14^2*s34*s45^2
          - s12*s13*s14^2*s34*s35*s45
          + 2*s12*s13*s14^2*s34*s35^2
          - s12*s13*s14^2*s34^2*s45
          - s12*s13*s14^2*s34^2*s35
          - 2*s12*s13*s14^2*s25*s45^2
          - 2*s12*s13*s14^2*s25*s35*s45
          - 3*s12*s13*s14^2*s25*s34*s45
          + 2*s12*s13*s14^2*s25*s34*s35
          - s12*s13*s14^2*s25*s34^2
          - s12*s13*s14^2*s25^2*s45
          - 3*s12*s13*s14^2*s24*s45^2
          - 3*s12*s13*s14^2*s24*s35*s45
          - 4*s12*s13*s14^2*s24*s34*s45
          - 4*s12*s13*s14^2*s24*s34*s35
          - s12*s13*s14^2*s24*s25*s45
          + 2*s12*s13*s14^2*s24*s25*s35
          - 4*s12*s13*s14^2*s24*s25*s34
          + 2*s12*s13*s14^2*s24*s25^2
          - s12*s13*s14^2*s24^2*s45
          - s12*s13*s14^2*s24^2*s35
          - s12*s13*s14^2*s24^2*s25
          + 2*s12*s13*s14^2*s23*s34*s45
          + 2*s12*s13*s14^2*s23*s34*s35
          + 2*s12*s13*s14^2*s23*s25*s34
          + 2*s12*s13*s14^2*s23*s24*s45
          + 2*s12*s13*s14^2*s23*s24*s35
          + 2*s12*s13*s14^2*s23*s24*s25
          - 3*s12*s13*s14^2*s15*s34*s45
          + 2*s12*s13*s14^2*s15*s34*s35
          - s12*s13*s14^2*s15*s34^2
          - 3*s12*s13*s14^2*s15*s24*s45
          - 4*s12*s13*s14^2*s15*s24*s34
          + 2*s12*s13*s14^2*s15*s24*s25
          - s12*s13*s14^2*s15*s24^2
          + 2*s12*s13*s14^2*s15*s23*s34
          + 2*s12*s13*s14^2*s15*s23*s24
          + s12*s13*s14^2*s15^2*s45
          - s12*s13*s14^3*s45^2
          - s12*s13*s14^3*s35*s45
          - s12*s13*s14^3*s34*s45
          - s12*s13*s14^3*s34*s35
          - s12*s13*s14^3*s25*s45
          - s12*s13*s14^3*s25*s34
          - s12*s13*s14^3*s24*s45
          - s12*s13*s14^3*s24*s35
          - s12*s13*s14^3*s24*s25
          - s12*s13*s14^3*s15*s45
          - s12*s13*s14^3*s15*s34
          - s12*s13*s14^3*s15*s24
          - s12*s13^2*s34*s45^3
          - 3*s12*s13^2*s34*s35*s45^2
          - 3*s12*s13^2*s34*s35^2*s45
          - s12*s13^2*s34*s35^3
          - 2*s12*s13^2*s34^2*s45^2
          - 4*s12*s13^2*s34^2*s35*s45
          - 2*s12*s13^2*s34^2*s35^2
          - s12*s13^2*s34^3*s45
          - s12*s13^2*s34^3*s35
          - 3*s12*s13^2*s25*s34*s45^2
          - 5*s12*s13^2*s25*s34*s35*s45
          - 2*s12*s13^2*s25*s34*s35^2
          - 2*s12*s13^2*s25*s34^2*s45
          - 2*s12*s13^2*s25*s34^2*s35
          - s12*s13^2*s25*s34^3
          - 2*s12*s13^2*s25^2*s34*s45
          - s12*s13^2*s25^2*s34*s35
          + s12*s13^2*s24*s35*s45^2
          - s12*s13^2*s24*s35^3
          - 2*s12*s13^2*s24*s34*s45^2
          - 4*s12*s13^2*s24*s34*s35*s45
          - 2*s12*s13^2*s24*s34*s35^2
          - 2*s12*s13^2*s24*s34^2*s45
          - 2*s12*s13^2*s24*s34^2*s35
          - 2*s12*s13^2*s24*s25*s35^2
          - 2*s12*s13^2*s24*s25*s34*s45
          - 2*s12*s13^2*s24*s25*s34*s35
          - 2*s12*s13^2*s24*s25*s34^2
          - s12*s13^2*s24*s25^2*s35
          - s12*s13^2*s24^2*s34*s45
          - s12*s13^2*s24^2*s34*s35
          - s12*s13^2*s24^2*s25*s34
          - 3*s12*s13^2*s23*s34*s45^2
          - 6*s12*s13^2*s23*s34*s35*s45
          - 3*s12*s13^2*s23*s34*s35^2
          - 3*s12*s13^2*s23*s34^2*s45
          - 3*s12*s13^2*s23*s34^2*s35
          - s12*s13^2*s23*s25*s34*s45
          - s12*s13^2*s23*s25*s34*s35
          - 3*s12*s13^2*s23*s25*s34^2
          + 2*s12*s13^2*s23*s25^2*s34
          + 2*s12*s13^2*s23*s24*s45^2
          - s12*s13^2*s23*s24*s35*s45
          - 3*s12*s13^2*s23*s24*s35^2
          - s12*s13^2*s23*s24*s34*s45
          - s12*s13^2*s23*s24*s34*s35
          + 4*s12*s13^2*s23*s24*s25*s45
          - s12*s13^2*s23*s24*s25*s35
          - s12*s13^2*s23*s24*s25*s34
          + 2*s12*s13^2*s23*s24*s25^2
          + 2*s12*s13^2*s23*s24^2*s45
          + 2*s12*s13^2*s23*s24^2*s35
          + 2*s12*s13^2*s23*s24^2*s25
          - s12*s13^2*s23^2*s34*s45
          - s12*s13^2*s23^2*s34*s35
          - s12*s13^2*s23^2*s25*s34
          - s12*s13^2*s23^2*s24*s45
          - s12*s13^2*s23^2*s24*s35
          - s12*s13^2*s23^2*s24*s25
          - s12*s13^2*s15*s34*s45^2
          - s12*s13^2*s15*s34*s35*s45
          - 2*s12*s13^2*s15*s34^2*s45
          - 2*s12*s13^2*s15*s34^2*s35
          - s12*s13^2*s15*s34^3
          - 2*s12*s13^2*s15*s25*s34*s45
          + 2*s12*s13^2*s15*s24*s35*s45
          - 2*s12*s13^2*s15*s24*s34*s45
          - 2*s12*s13^2*s15*s24*s34*s35
          - 2*s12*s13^2*s15*s24*s34^2
          - s12*s13^2*s15*s24^2*s34
          - 3*s12*s13^2*s15*s23*s34*s45
          - 3*s12*s13^2*s15*s23*s34*s35
          - 3*s12*s13^2*s15*s23*s34^2
          + 2*s12*s13^2*s15*s23*s25*s34
          + 2*s12*s13^2*s15*s23*s24*s45
          - 3*s12*s13^2*s15*s23*s24*s35
          - s12*s13^2*s15*s23*s24*s34
          + 2*s12*s13^2*s15*s23*s24*s25
          + 2*s12*s13^2*s15*s23*s24^2
          - s12*s13^2*s15*s23^2*s34
          - s12*s13^2*s15*s23^2*s24
          + s12*s13^2*s15^2*s34*s35
          + s12*s13^2*s15^2*s24*s35
          - s12*s13^2*s14*s35*s45^2
          - 2*s12*s13^2*s14*s35^2*s45
          - s12*s13^2*s14*s35^3
          - 2*s12*s13^2*s14*s34*s35*s45
          - 2*s12*s13^2*s14*s34*s35^2
          - 2*s12*s13^2*s14*s25*s35*s45
          - 2*s12*s13^2*s14*s25*s35^2
          - 2*s12*s13^2*s14*s25*s34*s35
          - s12*s13^2*s14*s25^2*s35
          - 3*s12*s13^2*s14*s23*s35*s45
          - 3*s12*s13^2*s14*s23*s35^2
          - 3*s12*s13^2*s14*s23*s34*s45
          - 3*s12*s13^2*s14*s23*s34*s35
          + 2*s12*s13^2*s14*s23*s25*s45
          - s12*s13^2*s14*s23*s25*s35
          - 3*s12*s13^2*s14*s23*s25*s34
          + 2*s12*s13^2*s14*s23*s25^2
          + 2*s12*s13^2*s14*s23*s24*s45
          + 2*s12*s13^2*s14*s23*s24*s35
          + 2*s12*s13^2*s14*s23*s24*s25
          - s12*s13^2*s14*s23^2*s45
          - s12*s13^2*s14*s23^2*s35
          - s12*s13^2*s14*s23^2*s25
          - 2*s12*s13^2*s14*s15*s34*s35
          - 3*s12*s13^2*s14*s15*s23*s35
          - 3*s12*s13^2*s14*s15*s23*s34
          + 2*s12*s13^2*s14*s15*s23*s25
          + 2*s12*s13^2*s14*s15*s23*s24
          - s12*s13^2*s14*s15*s23^2
          + s12*s13^2*s14*s15^2*s35
          + s12*s13^2*s14^2*s34*s45
          + s12*s13^2*s14^2*s34*s35
          + s12*s13^2*s14^2*s25*s34
          + s12*s13^2*s14^2*s15*s34
          - s12*s13^3*s34*s45^2
          - 2*s12*s13^3*s34*s35*s45
          - s12*s13^3*s34*s35^2
          - s12*s13^3*s34^2*s45
          - s12*s13^3*s34^2*s35
          - s12*s13^3*s25*s34*s45
          - s12*s13^3*s25*s34*s35
          - s12*s13^3*s25*s34^2
          - s12*s13^3*s24*s35*s45
          - s12*s13^3*s24*s35^2
          - s12*s13^3*s24*s34*s45
          - s12*s13^3*s24*s34*s35
          - s12*s13^3*s24*s25*s35
          - s12*s13^3*s24*s25*s34
          - s12*s13^3*s23*s34*s45
          - s12*s13^3*s23*s34*s35
          - s12*s13^3*s23*s25*s34
          - s12*s13^3*s23*s24*s45
          - s12*s13^3*s23*s24*s35
          - s12*s13^3*s23*s24*s25
          - s12*s13^3*s15*s34*s45
          - s12*s13^3*s15*s34*s35
          - s12*s13^3*s15*s34^2
          - s12*s13^3*s15*s24*s35
          - s12*s13^3*s15*s24*s34
          - s12*s13^3*s15*s23*s34
          - s12*s13^3*s15*s23*s24
          - s12*s13^3*s14*s35*s45
          - s12*s13^3*s14*s35^2
          - s12*s13^3*s14*s34*s45
          - s12*s13^3*s14*s34*s35
          - s12*s13^3*s14*s25*s35
          - s12*s13^3*s14*s25*s34
          - s12*s13^3*s14*s23*s45
          - s12*s13^3*s14*s23*s35
          - s12*s13^3*s14*s23*s25
          - s12*s13^3*s14*s15*s35
          - s12*s13^3*s14*s15*s34
          - s12*s13^3*s14*s15*s23
          - s12^2*s23*s34*s45^3
          - 3*s12^2*s23*s34*s35*s45^2
          - 3*s12^2*s23*s34*s35^2*s45
          - s12^2*s23*s34*s35^3
          - 2*s12^2*s23*s34^2*s45^2
          - 4*s12^2*s23*s34^2*s35*s45
          - 2*s12^2*s23*s34^2*s35^2
          - s12^2*s23*s34^3*s45
          - s12^2*s23*s34^3*s35
          - 3*s12^2*s23*s25*s34*s45^2
          - 6*s12^2*s23*s25*s34*s35*s45
          - 3*s12^2*s23*s25*s34*s35^2
          - 4*s12^2*s23*s25*s34^2*s45
          - 4*s12^2*s23*s25*s34^2*s35
          - s12^2*s23*s25*s34^3
          - 3*s12^2*s23*s25^2*s34*s45
          - 3*s12^2*s23*s25^2*s34*s35
          - 2*s12^2*s23*s25^2*s34^2
          - s12^2*s23*s25^3*s34
          - s12^2*s23*s24*s45^3
          - 3*s12^2*s23*s24*s35*s45^2
          - 3*s12^2*s23*s24*s35^2*s45
          - s12^2*s23*s24*s35^3
          - 4*s12^2*s23*s24*s34*s45^2
          - 8*s12^2*s23*s24*s34*s35*s45
          - 4*s12^2*s23*s24*s34*s35^2
          - 3*s12^2*s23*s24*s34^2*s45
          - 3*s12^2*s23*s24*s34^2*s35
          - 3*s12^2*s23*s24*s25*s45^2
          - 6*s12^2*s23*s24*s25*s35*s45
          - 3*s12^2*s23*s24*s25*s35^2
          - 8*s12^2*s23*s24*s25*s34*s45
          - 8*s12^2*s23*s24*s25*s34*s35
          - 3*s12^2*s23*s24*s25*s34^2
          - 3*s12^2*s23*s24*s25^2*s45
          - 3*s12^2*s23*s24*s25^2*s35
          - 4*s12^2*s23*s24*s25^2*s34
          - s12^2*s23*s24*s25^3
          - 2*s12^2*s23*s24^2*s45^2
          - 4*s12^2*s23*s24^2*s35*s45
          - 2*s12^2*s23*s24^2*s35^2
          - 3*s12^2*s23*s24^2*s34*s45
          - 3*s12^2*s23*s24^2*s34*s35
          - 4*s12^2*s23*s24^2*s25*s45
          - 4*s12^2*s23*s24^2*s25*s35
          - 3*s12^2*s23*s24^2*s25*s34
          - 2*s12^2*s23*s24^2*s25^2
          - s12^2*s23*s24^3*s45
          - s12^2*s23*s24^3*s35
          - s12^2*s23*s24^3*s25
          - 2*s12^2*s23^2*s34*s45^2
          - 4*s12^2*s23^2*s34*s35*s45
          - 2*s12^2*s23^2*s34*s35^2
          - 2*s12^2*s23^2*s34^2*s45
          - 2*s12^2*s23^2*s34^2*s35
          - 4*s12^2*s23^2*s25*s34*s45
          - 4*s12^2*s23^2*s25*s34*s35
          - 2*s12^2*s23^2*s25*s34^2
          - 2*s12^2*s23^2*s25^2*s34
          - 2*s12^2*s23^2*s24*s45^2
          - 4*s12^2*s23^2*s24*s35*s45
          - 2*s12^2*s23^2*s24*s35^2
          - 4*s12^2*s23^2*s24*s34*s45
          - 4*s12^2*s23^2*s24*s34*s35
          - 4*s12^2*s23^2*s24*s25*s45
          - 4*s12^2*s23^2*s24*s25*s35
          - 4*s12^2*s23^2*s24*s25*s34
          - 2*s12^2*s23^2*s24*s25^2
          - 2*s12^2*s23^2*s24^2*s45
          - 2*s12^2*s23^2*s24^2*s35
          - 2*s12^2*s23^2*s24^2*s25
          - s12^2*s23^3*s34*s45
          - s12^2*s23^3*s34*s35
          - s12^2*s23^3*s25*s34
          - s12^2*s23^3*s24*s45
          - s12^2*s23^3*s24*s35
          - s12^2*s23^3*s24*s25
          - s12^2*s15*s23*s34*s35*s45
          - s12^2*s15*s23*s34*s35^2
          - 2*s12^2*s15*s23*s34^2*s45
          - 2*s12^2*s15*s23*s34^2*s35
          - s12^2*s15*s23*s34^3
          - s12^2*s15*s23*s25*s34*s35
          - 2*s12^2*s15*s23*s25*s34^2
          - s12^2*s15*s23*s24*s45^2
          - 2*s12^2*s15*s23*s24*s35*s45
          - s12^2*s15*s23*s24*s35^2
          - 4*s12^2*s15*s23*s24*s34*s45
          - 4*s12^2*s15*s23*s24*s34*s35
          - 3*s12^2*s15*s23*s24*s34^2
          - s12^2*s15*s23*s24*s25*s45
          - s12^2*s15*s23*s24*s25*s35
          - 4*s12^2*s15*s23*s24*s25*s34
          - 2*s12^2*s15*s23*s24^2*s45
          - 2*s12^2*s15*s23*s24^2*s35
          - 3*s12^2*s15*s23*s24^2*s34
          - 2*s12^2*s15*s23*s24^2*s25
          - s12^2*s15*s23*s24^3
          - 2*s12^2*s15*s23^2*s34*s45
          - 2*s12^2*s15*s23^2*s34*s35
          - 2*s12^2*s15*s23^2*s34^2
          - 2*s12^2*s15*s23^2*s25*s34
          - 2*s12^2*s15*s23^2*s24*s45
          - 2*s12^2*s15*s23^2*s24*s35
          - 4*s12^2*s15*s23^2*s24*s34
          - 2*s12^2*s15*s23^2*s24*s25
          - 2*s12^2*s15*s23^2*s24^2
          - s12^2*s15*s23^3*s34
          - s12^2*s15*s23^3*s24
          + s12^2*s15^2*s23*s34*s45
          + s12^2*s15^2*s23*s25*s34
          + s12^2*s15^2*s23*s24*s25
          - 2*s12^2*s14*s23*s35*s45^2
          - 3*s12^2*s14*s23*s35^2*s45
          - s12^2*s14*s23*s35^3
          - s12^2*s14*s23*s34*s45^2
          - 3*s12^2*s14*s23*s34*s35*s45
          - 2*s12^2*s14*s23*s34*s35^2
          - s12^2*s14*s23*s34^2*s45
          - s12^2*s14*s23*s34^2*s35
          - s12^2*s14*s23*s25*s45^2
          - 5*s12^2*s14*s23*s25*s35*s45
          - 3*s12^2*s14*s23*s25*s35^2
          - 3*s12^2*s14*s23*s25*s34*s45
          - 4*s12^2*s14*s23*s25*s34*s35
          - s12^2*s14*s23*s25*s34^2
          - 2*s12^2*s14*s23*s25^2*s45
          - 3*s12^2*s14*s23*s25^2*s35
          - 2*s12^2*s14*s23*s25^2*s34
          - s12^2*s14*s23*s25^3
          - 2*s12^2*s14*s23*s24*s35*s45
          - 2*s12^2*s14*s23*s24*s35^2
          - s12^2*s14*s23*s24*s34*s45
          - s12^2*s14*s23*s24*s34*s35
          - 2*s12^2*s14*s23*s24*s25*s45
          - 4*s12^2*s14*s23*s24*s25*s35
          - s12^2*s14*s23*s24*s25*s34
          - 2*s12^2*s14*s23*s24*s25^2
          - 2*s12^2*s14*s23^2*s35*s45
          - 2*s12^2*s14*s23^2*s35^2
          - 2*s12^2*s14*s23^2*s34*s45
          - 2*s12^2*s14*s23^2*s34*s35
          - 2*s12^2*s14*s23^2*s25*s45
          - 4*s12^2*s14*s23^2*s25*s35
          - 2*s12^2*s14*s23^2*s25*s34
          - 2*s12^2*s14*s23^2*s25^2
          - 2*s12^2*s14*s23^2*s24*s45
          - 2*s12^2*s14*s23^2*s24*s35
          - 2*s12^2*s14*s23^2*s24*s25
          - s12^2*s14*s23^3*s45
          - s12^2*s14*s23^3*s35
          - s12^2*s14*s23^3*s25
          - 2*s12^2*s14*s15*s23*s35*s45
          - s12^2*s14*s15*s23*s35^2
          - s12^2*s14*s15*s23*s34*s45
          - 2*s12^2*s14*s15*s23*s34*s35
          - s12^2*s14*s15*s23*s34^2
          - s12^2*s14*s15*s23*s25*s35
          - 2*s12^2*s14*s15*s23*s25*s34
          - 2*s12^2*s14*s15*s23*s24*s35
          - s12^2*s14*s15*s23*s24*s34
          - 2*s12^2*s14*s15*s23*s24*s25
          - 2*s12^2*s14*s15*s23^2*s35
          - 2*s12^2*s14*s15*s23^2*s34
          - 2*s12^2*s14*s15*s23^2*s25
          - 2*s12^2*s14*s15*s23^2*s24
          - s12^2*s14*s15*s23^3
          + s12^2*s14*s15^2*s23*s25
          + s12^2*s14^2*s23*s24*s45
          + s12^2*s14^2*s23*s24*s35
          + s12^2*s14^2*s23*s24*s25
          + s12^2*s14^2*s15*s23*s24
          + s12^2*s13*s25*s34*s45^2
          - s12^2*s13*s25*s34*s35^2
          - 2*s12^2*s13*s25^2*s34*s35
          - s12^2*s13*s25^3*s34
          - s12^2*s13*s24*s45^3
          - 3*s12^2*s13*s24*s35*s45^2
          - 2*s12^2*s13*s24*s35^2*s45
          - 2*s12^2*s13*s24*s34*s45^2
          - 2*s12^2*s13*s24*s34*s35*s45
          - s12^2*s13*s24*s34^2*s45
          - s12^2*s13*s24*s34^2*s35
          - 3*s12^2*s13*s24*s25*s45^2
          - 5*s12^2*s13*s24*s25*s35*s45
          - s12^2*s13*s24*s25*s35^2
          - 4*s12^2*s13*s24*s25*s34*s45
          - 2*s12^2*s13*s24*s25*s34*s35
          - s12^2*s13*s24*s25*s34^2
          - 3*s12^2*s13*s24*s25^2*s45
          - 2*s12^2*s13*s24*s25^2*s35
          - 2*s12^2*s13*s24*s25^2*s34
          - s12^2*s13*s24*s25^3
          - 2*s12^2*s13*s24^2*s45^2
          - 2*s12^2*s13*s24^2*s35*s45
          - 2*s12^2*s13*s24^2*s34*s45
          - 2*s12^2*s13*s24^2*s34*s35
          - 4*s12^2*s13*s24^2*s25*s45
          - 2*s12^2*s13*s24^2*s25*s35
          - 2*s12^2*s13*s24^2*s25*s34
          - 2*s12^2*s13*s24^2*s25^2
          - s12^2*s13*s24^3*s45
          - s12^2*s13*s24^3*s35
          - s12^2*s13*s24^3*s25
          - 2*s12^2*s13*s23*s25*s34*s45
          - 2*s12^2*s13*s23*s25*s34*s35
          - 2*s12^2*s13*s23*s25^2*s34
          - 2*s12^2*s13*s23*s24*s45^2
          - 2*s12^2*s13*s23*s24*s35*s45
          - 2*s12^2*s13*s23*s24*s34*s45
          - 2*s12^2*s13*s23*s24*s34*s35
          - 4*s12^2*s13*s23*s24*s25*s45
          - 2*s12^2*s13*s23*s24*s25*s35
          - 2*s12^2*s13*s23*s24*s25*s34
          - 2*s12^2*s13*s23*s24*s25^2
          - 2*s12^2*s13*s23*s24^2*s45
          - 2*s12^2*s13*s23*s24^2*s35
          - 2*s12^2*s13*s23*s24^2*s25
          + 2*s12^2*s13*s15*s25*s34*s45
          - s12^2*s13*s15*s24*s45^2
          - 2*s12^2*s13*s15*s24*s35*s45
          - 2*s12^2*s13*s15*s24*s34*s45
          - s12^2*s13*s15*s24*s34^2
          - s12^2*s13*s15*s24*s25*s45
          - 2*s12^2*s13*s15*s24*s25*s34
          - 2*s12^2*s13*s15*s24^2*s45
          - 2*s12^2*s13*s15*s24^2*s34
          - 2*s12^2*s13*s15*s24^2*s25
          - s12^2*s13*s15*s24^3
          - 2*s12^2*s13*s15*s23*s25*s34
          - 2*s12^2*s13*s15*s23*s24*s45
          - 2*s12^2*s13*s15*s23*s24*s34
          - 2*s12^2*s13*s15*s23*s24*s25
          - 2*s12^2*s13*s15*s23*s24^2
          + s12^2*s13*s15^2*s25*s34
          + s12^2*s13*s15^2*s24*s25
          - s12^2*s13*s14*s25*s45^2
          - 2*s12^2*s13*s14*s25*s35*s45
          - s12^2*s13*s14*s25*s35^2
          - 2*s12^2*s13*s14*s25^2*s45
          - 2*s12^2*s13*s14*s25^2*s35
          - s12^2*s13*s14*s25^3
          - 2*s12^2*s13*s14*s24*s25*s45
          - 2*s12^2*s13*s14*s24*s25*s35
          - 2*s12^2*s13*s14*s24*s25^2
          - 2*s12^2*s13*s14*s23*s25*s45
          - 2*s12^2*s13*s14*s23*s25*s35
          - 2*s12^2*s13*s14*s23*s25^2
          - 2*s12^2*s13*s14*s23*s24*s45
          - 2*s12^2*s13*s14*s23*s24*s35
          - 2*s12^2*s13*s14*s23*s24*s25
          - 2*s12^2*s13*s14*s15*s24*s25
          - 2*s12^2*s13*s14*s15*s23*s25
          - 2*s12^2*s13*s14*s15*s23*s24
          + s12^2*s13*s14*s15^2*s25
          + s12^2*s13*s14^2*s24*s45
          + s12^2*s13*s14^2*s24*s35
          + s12^2*s13*s14^2*s24*s25
          + s12^2*s13*s14^2*s15*s24
          + s12^2*s13^2*s23*s34*s45
          + s12^2*s13^2*s23*s34*s35
          + s12^2*s13^2*s23*s25*s34
          + s12^2*s13^2*s23*s24*s45
          + s12^2*s13^2*s23*s24*s35
          + s12^2*s13^2*s23*s24*s25
          + s12^2*s13^2*s15*s23*s34
          + s12^2*s13^2*s15*s23*s24
          + s12^2*s13^2*s14*s23*s45
          + s12^2*s13^2*s14*s23*s35
          + s12^2*s13^2*s14*s23*s25
          + s12^2*s13^2*s14*s15*s23
          - s12^3*s23*s34*s45^2
          - 2*s12^3*s23*s34*s35*s45
          - s12^3*s23*s34*s35^2
          - s12^3*s23*s34^2*s45
          - s12^3*s23*s34^2*s35
          - 2*s12^3*s23*s25*s34*s45
          - 2*s12^3*s23*s25*s34*s35
          - s12^3*s23*s25*s34^2
          - s12^3*s23*s25^2*s34
          - s12^3*s23*s24*s45^2
          - 2*s12^3*s23*s24*s35*s45
          - s12^3*s23*s24*s35^2
          - 2*s12^3*s23*s24*s34*s45
          - 2*s12^3*s23*s24*s34*s35
          - 2*s12^3*s23*s24*s25*s45
          - 2*s12^3*s23*s24*s25*s35
          - 2*s12^3*s23*s24*s25*s34
          - s12^3*s23*s24*s25^2
          - s12^3*s23*s24^2*s45
          - s12^3*s23*s24^2*s35
          - s12^3*s23*s24^2*s25
          - s12^3*s23^2*s34*s45
          - s12^3*s23^2*s34*s35
          - s12^3*s23^2*s25*s34
          - s12^3*s23^2*s24*s45
          - s12^3*s23^2*s24*s35
          - s12^3*s23^2*s24*s25
          - s12^3*s15*s23*s34*s45
          - s12^3*s15*s23*s34*s35
          - s12^3*s15*s23*s34^2
          - s12^3*s15*s23*s25*s34
          - s12^3*s15*s23*s24*s45
          - s12^3*s15*s23*s24*s35
          - 2*s12^3*s15*s23*s24*s34
          - s12^3*s15*s23*s24*s25
          - s12^3*s15*s23*s24^2
          - s12^3*s15*s23^2*s34
          - s12^3*s15*s23^2*s24
          - s12^3*s14*s23*s35*s45
          - s12^3*s14*s23*s35^2
          - s12^3*s14*s23*s34*s45
          - s12^3*s14*s23*s34*s35
          - s12^3*s14*s23*s25*s45
          - 2*s12^3*s14*s23*s25*s35
          - s12^3*s14*s23*s25*s34
          - s12^3*s14*s23*s25^2
          - s12^3*s14*s23*s24*s45
          - s12^3*s14*s23*s24*s35
          - s12^3*s14*s23*s24*s25
          - s12^3*s14*s23^2*s45
          - s12^3*s14*s23^2*s35
          - s12^3*s14*s23^2*s25
          - s12^3*s14*s15*s23*s35
          - s12^3*s14*s15*s23*s34
          - s12^3*s14*s15*s23*s25
          - s12^3*s14*s15*s23*s24
          - s12^3*s14*s15*s23^2
          - s12^3*s13*s25*s34*s45
          - s12^3*s13*s25*s34*s35
          - s12^3*s13*s25^2*s34
          - s12^3*s13*s24*s45^2
          - s12^3*s13*s24*s35*s45
          - s12^3*s13*s24*s34*s45
          - s12^3*s13*s24*s34*s35
          - 2*s12^3*s13*s24*s25*s45
          - s12^3*s13*s24*s25*s35
          - s12^3*s13*s24*s25*s34
          - s12^3*s13*s24*s25^2
          - s12^3*s13*s24^2*s45
          - s12^3*s13*s24^2*s35
          - s12^3*s13*s24^2*s25
          - s12^3*s13*s23*s34*s45
          - s12^3*s13*s23*s34*s35
          - s12^3*s13*s23*s25*s34
          - s12^3*s13*s23*s24*s45
          - s12^3*s13*s23*s24*s35
          - s12^3*s13*s23*s24*s25
          - s12^3*s13*s15*s25*s34
          - s12^3*s13*s15*s24*s45
          - s12^3*s13*s15*s24*s34
          - s12^3*s13*s15*s24*s25
          - s12^3*s13*s15*s24^2
          - s12^3*s13*s15*s23*s34
          - s12^3*s13*s15*s23*s24
          - s12^3*s13*s14*s25*s45
          - s12^3*s13*s14*s25*s35
          - s12^3*s13*s14*s25^2
          - s12^3*s13*s14*s24*s45
          - s12^3*s13*s14*s24*s35
          - s12^3*s13*s14*s24*s25
          - s12^3*s13*s14*s23*s45
          - s12^3*s13*s14*s23*s35
          - s12^3*s13*s14*s23*s25
          - s12^3*s13*s14*s15*s25
          - s12^3*s13*s14*s15*s24
          - s12^3*s13*s14*s15*s23
          );
